PIER: An Evidence-Gated Execution Interface for Robotic Manipulation

Generating a plausible robot action does not establish that current observations justify its execution. Motivated by exploratory observations of high-confidence visual outputs under severe occlusion, we present PIER, an execution-authorization interface that separates evidence checks, decision provenance, and stage-scoped re-observation from hardware control. The deterministic gate evaluates declared visual and tactile inputs, while its caller maintains a budget of at most one re-observation per stage. We evaluate the implementation using 1,600 threshold-grid cases and 1,200 paired synthetic traces spanning score noise, missing tactile inputs, stale observations, and falsely reassuring scores. The finite grid yields zero declared invariant violations, and a matched Boolean baseline reproduces all non-recovery decisions. Under synthetic score noise, re-observation reduces valid-state denials from 57/120 to 18/120 while increasing invalid-state proceeds from 5/120 to 7/120. Stale and falsely reassuring inputs expose limitations that threshold checks alone cannot resolve. Exploratory visual, tactile, and robot setup records provide context but do not establish physical task performance. These results characterize an inspectable authorization interface and its input-contract limitations, without claiming superiority over equivalent rule logic, calibrated tactile accuracy, or certified physical safety.

==> anc/ARTIFACT_MAP.md <==
# Artifact map

All paths are relative to this package. These materials support local reproduction; this package is not an additional written supplement authorized by the conference.

| Paper evidence | Entry point | Retained output |
|---|---|---|
| Finite grid: 1,600 cases | reproduce_software.py; evidence/remote/pier_execution/verification.py | evidence/verification_rerun.json |
| Initial fault campaign | evidence/remote/pier_execution/simulation.py | evidence/fault_campaign_rerun.json |
| Five-event trace and two-record case | evidence/remote/pier_execution/trace.py and demo_trace.py | evidence/demo_trace_rerun.jsonl (events 3 and 4) |
| Paired stress: 1,200 traces / 6,000 evaluations | stress_authorization.py | evidence/stress_runs/stress_dnry6hfs/cases.jsonl and summary.json |
| Offline contract checks: 9 tests | contract_validation/tests/test_contract.py | contract_validation/test_results.json and test_results.txt |
| Contract example | contract_validation/contracts/v0.1/examples/ | One synthetic fixture, nine tracks, six events, six verified artifacts |
| Public-data audits | evidence/remote/experiments/public_datasets/ | adapter_audit.json and distantsky_tsfile_audit.json |
| Historical software and sensing observations | Exploratory-records section and retained figures | Original simulator, full inference outputs, and robot JSON unavailable; not newly verified evidence |

## Commands
Run `python reproduce_software.py` and `python stress_authorization.py` from the package root. Each writes to a new directory. For contract tests: `cd contract_validation` then `python -m unittest discover -s tests -p test_contract.py`. Tests import only software modules and do not command hardware.

## Anonymous snapshot
Contract checker code and tests are an inspected repository snapshot. Schema `$id` hostnames were changed to example.org for anonymous distribution; schema rules and fixture artifact bytes are unchanged. Nine tests passed again after that identifier-only edit. The gate source is the same implementation used for the retained stress results. The manifest hashes identify the exact shipped bytes. Original repository references are held in the private author archive, not this package.


==> anc/EVIDENCE_LEDGER.md <==
# Claim–evidence boundary

Primary reproducible evidence: finite gate checks, initial fault responses, stage-scoped synthetic trace, paired input-contract stress test, and separate offline contract-fixture tests. ARTIFACT_MAP.md locates each source and output.

The stress suite uses designed distributions, not an empirically calibrated sensor model. A matched Boolean predicate gives identical non-recovery decisions. No policy-superiority claim follows. Under score noise, re-observation changes valid-state denials 57/120 to 18/120 and invalid-state proceeds 5/120 to 7/120; these are descriptive counts, not a significance result.

Contract tests validate a synthetic bundle and declared consistency rules. They do not certify all possible corruptions, general JSON Schema compliance, authenticity of observations, or truth of task outcomes. The validator operates offline and is not wired into the live scalar gate.

Historical 60-execution counts, SAM3 pilot annotations, tactile phase summaries, stream coverage, and robot-stop descriptions remain exploratory reports. Full raw simulator/inference/robot records have not been recovered and are not treated as verified primary evidence. No failed qualification is counted as a completed insertion.

The gate checks neither wall-clock freshness nor cross-sensor skew. Counts persist per stage only within a trace-session object; constructing a new session resets them. The experimental freshness wrapper is not deployed hardware functionality. All physical actions continue to require individual operator authorization.


==> anc/README.md <==
# PIER ancillary reproducibility materials

These materials accompany the PIER arXiv manuscript. Run the reproduction commands in ARTIFACT_MAP.md from this directory (anc/), preserving the relative directory structure.

The retained evidence and scripts are copied from the current Overleaf project. This arXiv packaging operation did not rerun experiments or recover missing primary data. Physical task success and calibrated tactile accuracy remain unestablished, as stated in the manuscript. The legacy campaign is not evidence of physical robot execution.

No robot-control drivers are included. See EVIDENCE_LEDGER.md for evidence boundaries. The old anonymous-review README, anonymity check, and stale file manifest are excluded from this distribution.


==> anc/contract_validation/contracts/v0.1/examples/dataset_manifest.json <==
{
  "schema_version": "0.1.0",
  "dataset_id": "pier_contract_fixture_v0_1",
  "title": "PIER CableBench Contract Fixture",
  "description": "Synthetic, redistribution-safe fixture for validating the PIER-Henrai contract. It is not a physical trial.",
  "episode_records": [
    "episode_001/episode_record.json"
  ],
  "split_policy": "group_by_scene_cable_and_route",
  "license_id": "CC0-1.0"
}


==> anc/contract_validation/contracts/v0.1/examples/episode_001/calibration.json <==
{
  "schema_version": "0.1.0",
  "calibration_id": "calibration_fixture_001",
  "scene_id": "scene_fixture_001",
  "camera_stream_id": "camera_primary_rgb",
  "status": "uncalibrated_2d",
  "coordinate_frames": [
    {"frame_id": "camera_primary_rgb_pixel", "mode": "image_pixel", "units": "pixel"},
    {"frame_id": "camera_primary_rgb_normalized", "mode": "image_normalized", "units": "normalized"}
  ],
  "intrinsics": null,
  "planar_homography": null,
  "provenance": {
    "method": "none",
    "source": "synthetic_fixture",
    "review_status": "not_applicable"
  }
}


==> anc/contract_validation/contracts/v0.1/examples/episode_001/capture_profile.json <==
{
  "contract_version": "0.1.0",
  "episode_id": "episode_001",
  "scene_id": "scene_fixture_001",
  "input": {
    "kind": "video_file",
    "path": "sample_rgb.mp4",
    "device_id": null
  },
  "output": {
    "container": "vrs",
    "file": "episode_001.vrs"
  },
  "streams": [
    {
      "logical_stream_id": "camera_primary_rgb",
      "source_type": "rgb_camera",
      "required": true,
      "requested_format": "rgb8",
      "requested_width": 1920,
      "requested_height": 1080,
      "requested_fps": 30
    },
    {
      "logical_stream_id": "camera_primary_calibration",
      "source_type": "camera_calibration",
      "required": false
    },
    {
      "logical_stream_id": "actuator_telemetry",
      "source_type": "actuator_telemetry",
      "required": false
    }
  ],
  "clock": {
    "preferred_timebase": "monotonic",
    "timestamp_unit": "ns",
    "preserve_device_timestamps": true
  }
}


==> anc/contract_validation/contracts/v0.1/examples/episode_001/capture_receipt.json <==
{
  "contract_version": "0.1.0",
  "episode_id": "episode_001",
  "capture_status": "synthetic_fixture",
  "producer": {
    "name": "pier_mock_spatial_capture",
    "version": "0.1.0",
    "git_commit": null
  },
  "vrs": {
    "uri": "episode_001.vrs",
    "sha256": "0000000000000000000000000000000000000000000000000000000000000000",
    "bytes": 0,
    "availability": "synthetic_placeholder"
  },
  "capture_started_at": "2026-08-09T20:00:00Z",
  "capture_ended_at": "2026-08-09T20:00:04Z",
  "streams": [
    {
      "logical_stream_id": "camera_primary_rgb",
      "source_type": "rgb_camera",
      "vrs_stream_id": null,
      "record_count": 9,
      "first_timestamp_ns": 0,
      "last_timestamp_ns": 4000000000,
      "dropped_record_count": 0,
      "width": 1920,
      "height": 1080,
      "nominal_fps": 2.0
    }
  ],
  "warnings": [
    "Synthetic contract fixture: no VRS bytes are included."
  ],
  "errors": []
}


==> anc/contract_validation/contracts/v0.1/examples/episode_001/episode_record.json <==
{
  "schema_version": "0.1.0",
  "episode_id": "episode_001",
  "scene_id": "scene_fixture_001",
  "task_id": "route_constrained_cable_routing",
  "capture": {
    "adapter": "synthetic_fixture",
    "container": "synthetic",
    "timebase": "synthetic",
    "timestamp_unit": "ns"
  },
  "artifacts": {
    "raw_capture": {"uri": "episode_001.vrs", "media_type": "application/x-vrs", "sha256": "0000000000000000000000000000000000000000000000000000000000000000", "bytes": 0, "availability": "synthetic_placeholder"},
    "capture_receipt": {"uri": "capture_receipt.json", "media_type": "application/json", "sha256": "7abf3a54c6887b97f46b6bc88d8810629b6a1abacbf4f4f4f74a8836f4a3f547", "bytes": 936, "availability": "present"},
    "calibration": {"uri": "calibration.json", "media_type": "application/json", "sha256": "f5a714eba1e8eacba9a55f96b8befc8645322cdc07bbd11d66f5779532db40f9", "bytes": 576, "availability": "present"},
    "route_graph": {"uri": "route_graph.json", "media_type": "application/json", "sha256": "64db64137a6189bf7c9b4d665990a15a8d738ecc8dd50a897a34cbadf26dbb8a", "bytes": 1728, "availability": "present"},
    "tracks": {"uri": "tracks.csv", "media_type": "text/csv", "sha256": "b57596e00e3a44d90d91f26c1e476e62dfb5b33dc0bba1ebc457c843414b1104", "bytes": 1450, "availability": "present"},
    "events": {"uri": "events.jsonl", "media_type": "application/x-ndjson", "sha256": "262f11c6b9d2b0934f93e7ec6f923cd0c56474c8df4cb6d4d27f77799ddb0574", "bytes": 2170, "availability": "present"},
    "evaluation": {"uri": "evaluation.json", "media_type": "application/json", "sha256": "ea17fdd7da1d502885ae75b6697358a390acc6c03213e9fa39aa08471ad57ab7", "bytes": 402, "availability": "present"}
  },
  "coordinate_spaces": ["image_pixel", "image_normalized"],
  "outcome": {
    "label": "success",
    "failure_labels": [],
    "confidence": 1.0,
    "label_source": "synthetic_fixture"
  },
  "data_policy": {
    "license_id": "CC0-1.0",
    "research_export_allowed": true,
    "training_allowed": false,
    "redistribution_allowed": true,
    "contains_personal_data": false
  },
  "provenance": {
    "source_type": "synthetic_fixture",
    "source_id": "pier_contract_fixture_v0_1",
    "source_url": null,
    "source_revision": null,
    "created_at": "2026-08-09T20:00:00Z",
    "generator": "pier_contracts",
    "generator_version": "0.1.0"
  }
}


==> anc/contract_validation/contracts/v0.1/examples/episode_001/evaluation.json <==
{
  "schema_version": "0.1.0",
  "episode_id": "episode_001",
  "route_success": true,
  "checkpoint_passage_rate": 1.0,
  "checkpoint_order_valid": true,
  "missed_checkpoints": [],
  "corridor_violation_fraction": 0.0,
  "endpoint_reached": true,
  "visibility_rate": 1.0,
  "task_duration_sec": 4.0,
  "outcome_label": "success",
  "failure_labels": [],
  "evaluation_source": "synthetic_fixture"
}


==> anc/contract_validation/contracts/v0.1/examples/episode_001/events.jsonl <==
{"schema_version":"0.1.0","episode_id":"episode_001","event_id":"EV001","event_type":"episode_start","frame_start":0,"frame_end":null,"timestamp_start_ns":0,"timestamp_end_ns":null,"related_node_id":"CP001","related_point_id":"cable_endpoint_A","severity":"info","confidence":1.0,"label_source":"synthetic_fixture","notes":"Endpoint begins inside CP001."}
{"schema_version":"0.1.0","episode_id":"episode_001","event_id":"EV002","event_type":"checkpoint_passed","frame_start":2,"frame_end":null,"timestamp_start_ns":1000000000,"timestamp_end_ns":null,"related_node_id":"CP002","related_point_id":"cable_endpoint_A","severity":"info","confidence":1.0,"label_source":"synthetic_fixture","notes":"Endpoint enters CP002."}
{"schema_version":"0.1.0","episode_id":"episode_001","event_id":"EV003","event_type":"checkpoint_passed","frame_start":4,"frame_end":null,"timestamp_start_ns":2000000000,"timestamp_end_ns":null,"related_node_id":"CP003","related_point_id":"cable_endpoint_A","severity":"info","confidence":1.0,"label_source":"synthetic_fixture","notes":"Endpoint enters CP003."}
{"schema_version":"0.1.0","episode_id":"episode_001","event_id":"EV004","event_type":"checkpoint_passed","frame_start":6,"frame_end":null,"timestamp_start_ns":3000000000,"timestamp_end_ns":null,"related_node_id":"CP004","related_point_id":"cable_endpoint_A","severity":"info","confidence":1.0,"label_source":"synthetic_fixture","notes":"Endpoint enters CP004."}
{"schema_version":"0.1.0","episode_id":"episode_001","event_id":"EV005","event_type":"target_reached","frame_start":8,"frame_end":null,"timestamp_start_ns":4000000000,"timestamp_end_ns":null,"related_node_id":"CP005","related_point_id":"cable_endpoint_A","severity":"info","confidence":1.0,"label_source":"synthetic_fixture","notes":"Endpoint reaches CP005."}
{"schema_version":"0.1.0","episode_id":"episode_001","event_id":"EV006","event_type":"success","frame_start":8,"frame_end":null,"timestamp_start_ns":4000000000,"timestamp_end_ns":null,"related_node_id":null,"related_point_id":"cable_endpoint_A","severity":"info","confidence":1.0,"label_source":"synthetic_fixture","notes":"All required route nodes passed in order."}


==> anc/contract_validation/contracts/v0.1/examples/episode_001/route_graph.json <==
{
  "schema_version": "0.1.0",
  "route_graph_id": "route_fixture_001",
  "scene_id": "scene_fixture_001",
  "calibration_id": "calibration_fixture_001",
  "coordinate_frame": {
    "frame_id": "camera_primary_rgb_normalized",
    "coordinate_mode": "image_normalized",
    "origin": "top_left",
    "x_axis": "left_to_right",
    "y_axis": "top_to_bottom"
  },
  "tracked_point_id": "cable_endpoint_A",
  "nodes": [
    {"node_id": "CP001", "type": "start_zone", "order": 0, "required": true, "center": [0.10, 0.50], "radius": 0.06, "description": "Synthetic start zone."},
    {"node_id": "CP002", "type": "checkpoint", "order": 1, "required": true, "center": [0.30, 0.40], "radius": 0.06, "description": "Synthetic checkpoint one."},
    {"node_id": "CP003", "type": "checkpoint", "order": 2, "required": true, "center": [0.50, 0.50], "radius": 0.06, "description": "Synthetic checkpoint two."},
    {"node_id": "CP004", "type": "checkpoint", "order": 3, "required": true, "center": [0.70, 0.60], "radius": 0.06, "description": "Synthetic checkpoint three."},
    {"node_id": "CP005", "type": "target_zone", "order": 4, "required": true, "center": [0.90, 0.50], "radius": 0.06, "description": "Synthetic target zone."}
  ],
  "edges": [
    {"edge_id": "E001", "from": "CP001", "to": "CP002", "required": true, "corridor_half_width": 0.08},
    {"edge_id": "E002", "from": "CP002", "to": "CP003", "required": true, "corridor_half_width": 0.08},
    {"edge_id": "E003", "from": "CP003", "to": "CP004", "required": true, "corridor_half_width": 0.08},
    {"edge_id": "E004", "from": "CP004", "to": "CP005", "required": true, "corridor_half_width": 0.08}
  ],
  "required_order": ["CP001", "CP002", "CP003", "CP004", "CP005"]
}


==> anc/contract_validation/contracts/v0.1/examples/episode_001/tracks.csv <==
episode_id,stream_id,frame_index,timestamp_ns,point_id,x_px,y_px,x_norm,y_norm,z_m,coordinate_frame_id,visibility,confidence,label_source,model_name,annotation_revision
episode_001,camera_primary_rgb,0,0,cable_endpoint_A,192,540,0.10,0.50,,camera_primary_rgb_normalized,visible,1.0,synthetic_fixture,,0
episode_001,camera_primary_rgb,1,500000000,cable_endpoint_A,384,486,0.20,0.45,,camera_primary_rgb_normalized,visible,1.0,synthetic_fixture,,0
episode_001,camera_primary_rgb,2,1000000000,cable_endpoint_A,576,432,0.30,0.40,,camera_primary_rgb_normalized,visible,1.0,synthetic_fixture,,0
episode_001,camera_primary_rgb,3,1500000000,cable_endpoint_A,768,486,0.40,0.45,,camera_primary_rgb_normalized,visible,1.0,synthetic_fixture,,0
episode_001,camera_primary_rgb,4,2000000000,cable_endpoint_A,960,540,0.50,0.50,,camera_primary_rgb_normalized,visible,1.0,synthetic_fixture,,0
episode_001,camera_primary_rgb,5,2500000000,cable_endpoint_A,1152,594,0.60,0.55,,camera_primary_rgb_normalized,visible,1.0,synthetic_fixture,,0
episode_001,camera_primary_rgb,6,3000000000,cable_endpoint_A,1344,648,0.70,0.60,,camera_primary_rgb_normalized,visible,1.0,synthetic_fixture,,0
episode_001,camera_primary_rgb,7,3500000000,cable_endpoint_A,1536,594,0.80,0.55,,camera_primary_rgb_normalized,visible,1.0,synthetic_fixture,,0
episode_001,camera_primary_rgb,8,4000000000,cable_endpoint_A,1728,540,0.90,0.50,,camera_primary_rgb_normalized,visible,1.0,synthetic_fixture,,0


==> anc/contract_validation/contracts/v0.1/schemas/calibration.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/schemas/v0.1/calibration.schema.json",
  "title": "PIER Camera Calibration",
  "type": "object",
  "additionalProperties": false,
  "required": ["schema_version", "calibration_id", "scene_id", "camera_stream_id", "status", "coordinate_frames", "intrinsics", "planar_homography", "provenance"],
  "properties": {
    "schema_version": {"const": "0.1.0"},
    "calibration_id": {"type": "string"},
    "scene_id": {"type": "string"},
    "camera_stream_id": {"type": "string"},
    "status": {"enum": ["uncalibrated_2d", "planar_homography", "metric_3d"]},
    "coordinate_frames": {
      "type": "array",
      "minItems": 2,
      "items": {
        "type": "object",
        "additionalProperties": false,
        "required": ["frame_id", "mode", "units"],
        "properties": {
          "frame_id": {"type": "string"},
          "mode": {"enum": ["image_pixel", "image_normalized", "board_relative", "camera_3d", "world_3d"]},
          "units": {"enum": ["pixel", "normalized", "mm", "m"]}
        }
      }
    },
    "intrinsics": {
      "type": ["object", "null"],
      "additionalProperties": false,
      "required": ["fx", "fy", "cx", "cy", "distortion_model", "distortion_coefficients"],
      "properties": {
        "fx": {"type": "number", "exclusiveMinimum": 0},
        "fy": {"type": "number", "exclusiveMinimum": 0},
        "cx": {"type": "number"},
        "cy": {"type": "number"},
        "distortion_model": {"type": "string"},
        "distortion_coefficients": {"type": "array", "items": {"type": "number"}}
      }
    },
    "planar_homography": {
      "type": ["array", "null"],
      "minItems": 9,
      "maxItems": 9,
      "items": {"type": "number"}
    },
    "provenance": {
      "type": "object",
      "additionalProperties": false,
      "required": ["method", "source", "review_status"],
      "properties": {
        "method": {"enum": ["none", "metadata", "checkerboard", "fiducial", "manual_control_points"]},
        "source": {"type": "string"},
        "review_status": {"enum": ["not_applicable", "pending", "reviewed"]}
      }
    }
  }
}


==> anc/contract_validation/contracts/v0.1/schemas/capture-profile.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/schemas/v0.1/capture-profile.schema.json",
  "title": "PIER Capture Profile",
  "type": "object",
  "additionalProperties": false,
  "required": ["contract_version", "episode_id", "scene_id", "input", "output", "streams", "clock"],
  "properties": {
    "contract_version": {"const": "0.1.0"},
    "episode_id": {"type": "string", "pattern": "^[a-z0-9][a-z0-9_-]{2,127}$"},
    "scene_id": {"type": "string", "pattern": "^[a-z0-9][a-z0-9_-]{2,127}$"},
    "input": {
      "type": "object",
      "additionalProperties": false,
      "required": ["kind", "path", "device_id"],
      "properties": {
        "kind": {"enum": ["video_file", "hardware"]},
        "path": {"type": ["string", "null"]},
        "device_id": {"type": ["string", "null"]}
      }
    },
    "output": {
      "type": "object",
      "additionalProperties": false,
      "required": ["container", "file"],
      "properties": {
        "container": {"const": "vrs"},
        "file": {"type": "string", "pattern": "\\.vrs$"}
      }
    },
    "streams": {
      "type": "array",
      "minItems": 1,
      "items": {
        "type": "object",
        "additionalProperties": false,
        "required": ["logical_stream_id", "source_type", "required"],
        "properties": {
          "logical_stream_id": {"type": "string", "pattern": "^[a-z][a-z0-9_]{2,127}$"},
          "source_type": {
            "enum": ["rgb_camera", "depth_camera", "camera_calibration", "camera_pose", "actuator_telemetry"]
          },
          "required": {"type": "boolean"},
          "requested_format": {"type": "string"},
          "requested_width": {"type": "integer", "minimum": 1},
          "requested_height": {"type": "integer", "minimum": 1},
          "requested_fps": {"type": "number", "exclusiveMinimum": 0}
        }
      }
    },
    "clock": {
      "type": "object",
      "additionalProperties": false,
      "required": ["preferred_timebase", "timestamp_unit", "preserve_device_timestamps"],
      "properties": {
        "preferred_timebase": {"const": "monotonic"},
        "timestamp_unit": {"const": "ns"},
        "preserve_device_timestamps": {"type": "boolean"}
      }
    }
  }
}


==> anc/contract_validation/contracts/v0.1/schemas/capture-receipt.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/schemas/v0.1/capture-receipt.schema.json",
  "title": "PIER Henrai Capture Receipt",
  "type": "object",
  "additionalProperties": false,
  "required": ["contract_version", "episode_id", "capture_status", "producer", "vrs", "streams", "warnings", "errors"],
  "properties": {
    "contract_version": {"const": "0.1.0"},
    "episode_id": {"type": "string"},
    "capture_status": {"enum": ["completed", "partial", "failed", "synthetic_fixture"]},
    "producer": {
      "type": "object",
      "additionalProperties": false,
      "required": ["name", "version", "git_commit"],
      "properties": {
        "name": {"type": "string"},
        "version": {"type": "string"},
        "git_commit": {"type": ["string", "null"]}
      }
    },
    "vrs": {
      "type": "object",
      "additionalProperties": false,
      "required": ["uri", "sha256", "bytes", "availability"],
      "properties": {
        "uri": {"type": "string", "pattern": "\\.vrs$"},
        "sha256": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
        "bytes": {"type": "integer", "minimum": 0},
        "availability": {"enum": ["present", "synthetic_placeholder", "unavailable"]}
      }
    },
    "capture_started_at": {"type": ["string", "null"], "format": "date-time"},
    "capture_ended_at": {"type": ["string", "null"], "format": "date-time"},
    "streams": {
      "type": "array",
      "items": {
        "type": "object",
        "additionalProperties": false,
        "required": ["logical_stream_id", "source_type", "record_count", "dropped_record_count"],
        "properties": {
          "logical_stream_id": {"type": "string"},
          "source_type": {"type": "string"},
          "vrs_stream_id": {"type": ["string", "null"]},
          "record_count": {"type": "integer", "minimum": 0},
          "first_timestamp_ns": {"type": ["integer", "null"], "minimum": 0},
          "last_timestamp_ns": {"type": ["integer", "null"], "minimum": 0},
          "dropped_record_count": {"type": "integer", "minimum": 0},
          "width": {"type": ["integer", "null"], "minimum": 1},
          "height": {"type": ["integer", "null"], "minimum": 1},
          "nominal_fps": {"type": ["number", "null"], "exclusiveMinimum": 0}
        }
      }
    },
    "warnings": {"type": "array", "items": {"type": "string"}},
    "errors": {"type": "array", "items": {"type": "string"}}
  }
}


==> anc/contract_validation/contracts/v0.1/schemas/dataset-manifest.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/schemas/v0.1/dataset-manifest.schema.json",
  "title": "PIER Dataset Manifest",
  "type": "object",
  "additionalProperties": false,
  "required": ["schema_version", "dataset_id", "title", "episode_records", "split_policy", "license_id"],
  "properties": {
    "schema_version": {"const": "0.1.0"},
    "dataset_id": {"type": "string"},
    "title": {"type": "string"},
    "description": {"type": "string"},
    "episode_records": {"type": "array", "minItems": 1, "items": {"type": "string", "pattern": "episode_record\\.json$"}},
    "split_policy": {"const": "group_by_scene_cable_and_route"},
    "license_id": {"type": "string"}
  }
}


==> anc/contract_validation/contracts/v0.1/schemas/episode-record.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/schemas/v0.1/episode-record.schema.json",
  "title": "PIER Episode Record",
  "type": "object",
  "additionalProperties": false,
  "required": ["schema_version", "episode_id", "scene_id", "task_id", "capture", "artifacts", "coordinate_spaces", "outcome", "data_policy", "provenance"],
  "properties": {
    "schema_version": {"const": "0.1.0"},
    "episode_id": {"type": "string"},
    "scene_id": {"type": "string"},
    "task_id": {"const": "route_constrained_cable_routing"},
    "capture": {
      "type": "object",
      "additionalProperties": false,
      "required": ["adapter", "container", "timebase", "timestamp_unit"],
      "properties": {
        "adapter": {"enum": ["local_video", "henrai_spatial_capture", "public_dataset_adapter", "synthetic_fixture"]},
        "container": {"enum": ["video", "vrs", "image_sequence", "synthetic"]},
        "timebase": {"enum": ["video_pts", "monotonic", "dataset_timestamp", "synthetic"]},
        "timestamp_unit": {"const": "ns"}
      }
    },
    "artifacts": {
      "type": "object",
      "additionalProperties": false,
      "required": ["capture_receipt", "calibration", "route_graph", "tracks", "events", "evaluation"],
      "properties": {
        "raw_capture": {"$ref": "#/$defs/artifact"},
        "capture_receipt": {"$ref": "#/$defs/artifact"},
        "calibration": {"$ref": "#/$defs/artifact"},
        "route_graph": {"$ref": "#/$defs/artifact"},
        "tracks": {"$ref": "#/$defs/artifact"},
        "events": {"$ref": "#/$defs/artifact"},
        "evaluation": {"$ref": "#/$defs/artifact"}
      }
    },
    "coordinate_spaces": {"type": "array", "minItems": 1, "items": {"enum": ["image_pixel", "image_normalized", "board_mm", "camera_3d", "world_3d"]}},
    "outcome": {
      "type": "object",
      "additionalProperties": false,
      "required": ["label", "failure_labels", "confidence", "label_source"],
      "properties": {
        "label": {"enum": ["success", "failure", "partial_completion", "uncertain"]},
        "failure_labels": {"type": "array", "items": {"type": "string"}},
        "confidence": {"type": "number", "minimum": 0, "maximum": 1},
        "label_source": {"enum": ["human", "rule", "hybrid", "synthetic_fixture"]}
      }
    },
    "data_policy": {
      "type": "object",
      "additionalProperties": false,
      "required": ["license_id", "research_export_allowed", "training_allowed", "redistribution_allowed", "contains_personal_data"],
      "properties": {
        "license_id": {"type": "string"},
        "research_export_allowed": {"type": "boolean"},
        "training_allowed": {"type": "boolean"},
        "redistribution_allowed": {"type": "boolean"},
        "contains_personal_data": {"type": "boolean"}
      }
    },
    "provenance": {
      "type": "object",
      "additionalProperties": false,
      "required": ["source_type", "source_id", "created_at", "generator", "generator_version"],
      "properties": {
        "source_type": {"enum": ["first_party_capture", "public_dataset", "synthetic_fixture"]},
        "source_id": {"type": "string"},
        "source_url": {"type": ["string", "null"]},
        "source_revision": {"type": ["string", "null"]},
        "created_at": {"type": "string", "format": "date-time"},
        "generator": {"type": "string"},
        "generator_version": {"type": "string"}
      }
    }
  },
  "$defs": {
    "artifact": {
      "type": "object",
      "additionalProperties": false,
      "required": ["uri", "media_type", "sha256", "bytes", "availability"],
      "properties": {
        "uri": {"type": "string"},
        "media_type": {"type": "string"},
        "sha256": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
        "bytes": {"type": "integer", "minimum": 0},
        "availability": {"enum": ["present", "synthetic_placeholder", "external_reference", "unavailable"]}
      }
    }
  }
}


==> anc/contract_validation/contracts/v0.1/schemas/evaluation.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/schemas/v0.1/evaluation.schema.json",
  "title": "PIER Episode Evaluation",
  "type": "object",
  "additionalProperties": false,
  "required": ["schema_version", "episode_id", "route_success", "checkpoint_passage_rate", "checkpoint_order_valid", "missed_checkpoints", "corridor_violation_fraction", "endpoint_reached", "visibility_rate", "outcome_label", "failure_labels", "evaluation_source"],
  "properties": {
    "schema_version": {"const": "0.1.0"},
    "episode_id": {"type": "string"},
    "route_success": {"type": ["boolean", "null"]},
    "checkpoint_passage_rate": {"type": ["number", "null"], "minimum": 0, "maximum": 1},
    "checkpoint_order_valid": {"type": ["boolean", "null"]},
    "missed_checkpoints": {"type": "array", "items": {"type": "string"}},
    "corridor_violation_fraction": {"type": ["number", "null"], "minimum": 0, "maximum": 1},
    "endpoint_reached": {"type": ["boolean", "null"]},
    "visibility_rate": {"type": ["number", "null"], "minimum": 0, "maximum": 1},
    "task_duration_sec": {"type": ["number", "null"], "minimum": 0},
    "outcome_label": {"enum": ["success", "failure", "partial_completion", "uncertain"]},
    "failure_labels": {"type": "array", "items": {"enum": ["wrong_route", "missed_checkpoint", "outside_route_corridor", "wrong_endpoint", "occlusion", "tracking_loss", "uncertain_state"]}},
    "evaluation_source": {"enum": ["rule", "human", "hybrid", "synthetic_fixture"]}
  }
}


==> anc/contract_validation/contracts/v0.1/schemas/event.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/schemas/v0.1/event.schema.json",
  "title": "PIER Episode Event",
  "type": "object",
  "additionalProperties": false,
  "required": ["schema_version", "episode_id", "event_id", "event_type", "frame_start", "timestamp_start_ns", "severity", "confidence", "label_source"],
  "properties": {
    "schema_version": {"const": "0.1.0"},
    "episode_id": {"type": "string"},
    "event_id": {"type": "string"},
    "event_type": {"enum": ["episode_start", "checkpoint_passed", "checkpoint_passed_uncertain", "route_deviation", "occlusion", "tracking_loss", "target_reached", "success", "failure"]},
    "frame_start": {"type": "integer", "minimum": 0},
    "frame_end": {"type": ["integer", "null"], "minimum": 0},
    "timestamp_start_ns": {"type": "integer", "minimum": 0},
    "timestamp_end_ns": {"type": ["integer", "null"], "minimum": 0},
    "related_node_id": {"type": ["string", "null"]},
    "related_point_id": {"type": ["string", "null"]},
    "severity": {"enum": ["info", "minor", "major", "blocking"]},
    "confidence": {"type": "number", "minimum": 0, "maximum": 1},
    "label_source": {"enum": ["human", "model", "rule", "hybrid", "synthetic_fixture"]},
    "notes": {"type": "string"}
  }
}


==> anc/contract_validation/contracts/v0.1/schemas/route-graph.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/schemas/v0.1/route-graph.schema.json",
  "title": "PIER Route Graph",
  "type": "object",
  "additionalProperties": false,
  "required": ["schema_version", "route_graph_id", "scene_id", "calibration_id", "coordinate_frame", "tracked_point_id", "nodes", "edges", "required_order"],
  "properties": {
    "schema_version": {"const": "0.1.0"},
    "route_graph_id": {"type": "string"},
    "scene_id": {"type": "string"},
    "calibration_id": {"type": "string"},
    "coordinate_frame": {
      "type": "object",
      "additionalProperties": false,
      "required": ["frame_id", "coordinate_mode", "origin", "x_axis", "y_axis"],
      "properties": {
        "frame_id": {"type": "string"},
        "coordinate_mode": {"const": "image_normalized"},
        "origin": {"const": "top_left"},
        "x_axis": {"const": "left_to_right"},
        "y_axis": {"const": "top_to_bottom"}
      }
    },
    "tracked_point_id": {"type": "string"},
    "nodes": {
      "type": "array",
      "minItems": 2,
      "items": {
        "type": "object",
        "additionalProperties": false,
        "required": ["node_id", "type", "order", "required", "center", "radius"],
        "properties": {
          "node_id": {"type": "string", "pattern": "^CP[0-9]{3}$"},
          "type": {"enum": ["start_zone", "checkpoint", "anchor", "target_zone"]},
          "order": {"type": "integer", "minimum": 0},
          "required": {"type": "boolean"},
          "center": {
            "type": "array", "prefixItems": [{"type": "number", "minimum": 0, "maximum": 1}, {"type": "number", "minimum": 0, "maximum": 1}], "minItems": 2, "maxItems": 2
          },
          "radius": {"type": "number", "exclusiveMinimum": 0, "maximum": 1},
          "description": {"type": "string"}
        }
      }
    },
    "edges": {
      "type": "array",
      "minItems": 1,
      "items": {
        "type": "object",
        "additionalProperties": false,
        "required": ["edge_id", "from", "to", "required", "corridor_half_width"],
        "properties": {
          "edge_id": {"type": "string", "pattern": "^E[0-9]{3}$"},
          "from": {"type": "string"},
          "to": {"type": "string"},
          "required": {"type": "boolean"},
          "corridor_half_width": {"type": "number", "exclusiveMinimum": 0, "maximum": 1}
        }
      }
    },
    "required_order": {"type": "array", "minItems": 2, "items": {"type": "string"}}
  }
}


==> anc/contract_validation/contracts/v0.1/schemas/track-record.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.org/schemas/v0.1/track-record.schema.json",
  "title": "PIER Track Record",
  "type": "object",
  "additionalProperties": false,
  "required": ["episode_id", "stream_id", "frame_index", "timestamp_ns", "point_id", "x_norm", "y_norm", "coordinate_frame_id", "visibility", "confidence", "label_source", "annotation_revision"],
  "properties": {
    "episode_id": {"type": "string"},
    "stream_id": {"type": "string"},
    "frame_index": {"type": "integer", "minimum": 0},
    "timestamp_ns": {"type": "integer", "minimum": 0},
    "point_id": {"type": "string"},
    "x_px": {"type": ["number", "null"], "minimum": 0},
    "y_px": {"type": ["number", "null"], "minimum": 0},
    "x_norm": {"type": ["number", "null"], "minimum": 0, "maximum": 1},
    "y_norm": {"type": ["number", "null"], "minimum": 0, "maximum": 1},
    "z_m": {"type": ["number", "null"]},
    "coordinate_frame_id": {"type": "string"},
    "visibility": {"enum": ["visible", "partial", "occluded", "out_of_frame", "unknown"]},
    "confidence": {"type": "number", "minimum": 0, "maximum": 1},
    "label_source": {"enum": ["human", "model", "hybrid", "synthetic_fixture"]},
    "model_name": {"type": ["string", "null"]},
    "annotation_revision": {"type": "integer", "minimum": 0}
  }
}


==> anc/contract_validation/pier_contracts/__init__.py <==
"""PIER CableBench v0.1 contract validation."""

from .validator import ContractValidationError, validate_contract

__all__ = ["ContractValidationError", "validate_contract"]
__version__ = "0.1.0"


==> anc/contract_validation/pier_contracts/cli.py <==
"""Command line entry point for PIER contract validation."""

from __future__ import annotations

import argparse
import json

from .validator import ContractValidationError, validate_contract, validate_episode


def main() -> None:
    parser = argparse.ArgumentParser(description="Validate a PIER v0.1 bundle or episode")
    parser.add_argument("contract_root", help="Path containing schemas/ and examples/")
    parser.add_argument(
        "--episode",
        help="Optional episode directory to validate independently of the dataset manifest",
    )
    args = parser.parse_args()
    try:
        summary = (
            validate_episode(args.contract_root, args.episode)
            if args.episode
            else validate_contract(args.contract_root)
        )
    except (ContractValidationError, OSError, ValueError, KeyError) as error:
        raise SystemExit(f"FAIL: {error}") from error
    print("PASS: " + json.dumps(summary, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/contract_validation/pier_contracts/schema_check.py <==
"""Small dependency-free validator for the JSON Schema features used by v0.1.

The schemas remain Draft 2020-12 documents. This module exists so the frozen
contract fixture can be verified in minimal CI environments. Production users
may additionally validate the same files with any Draft 2020-12 implementation.
"""

from __future__ import annotations

from datetime import datetime
import re
from typing import Any


def validate_instance(instance: Any, schema: dict[str, Any]) -> list[str]:
    errors: list[str] = []
    _validate(instance, schema, schema, "$", errors)
    return errors


def _resolve_ref(root: dict[str, Any], ref: str) -> dict[str, Any]:
    if not ref.startswith("#/"):
        raise ValueError(f"only local schema references are supported: {ref}")
    value: Any = root
    for part in ref[2:].split("/"):
        value = value[part.replace("~1", "/").replace("~0", "~")]
    if not isinstance(value, dict):
        raise ValueError(f"schema reference does not resolve to an object: {ref}")
    return value


def _matches_type(value: Any, expected: str) -> bool:
    if expected == "null":
        return value is None
    if expected == "object":
        return isinstance(value, dict)
    if expected == "array":
        return isinstance(value, list)
    if expected == "string":
        return isinstance(value, str)
    if expected == "boolean":
        return isinstance(value, bool)
    if expected == "integer":
        return isinstance(value, int) and not isinstance(value, bool)
    if expected == "number":
        return isinstance(value, (int, float)) and not isinstance(value, bool)
    return True


def _validate(
    value: Any,
    schema: dict[str, Any],
    root: dict[str, Any],
    path: str,
    errors: list[str],
) -> None:
    if "$ref" in schema:
        _validate(value, _resolve_ref(root, schema["$ref"]), root, path, errors)
        return

    if "const" in schema and value != schema["const"]:
        errors.append(f"{path}: expected constant {schema['const']!r}")
    if "enum" in schema and value not in schema["enum"]:
        errors.append(f"{path}: {value!r} is not an allowed value")

    expected_type = schema.get("type")
    if expected_type is not None:
        expected_types = [expected_type] if isinstance(expected_type, str) else expected_type
        if not any(_matches_type(value, item) for item in expected_types):
            errors.append(f"{path}: expected type {expected_types}, received {type(value).__name__}")
            return

    if isinstance(value, dict):
        required = schema.get("required", [])
        for key in required:
            if key not in value:
                errors.append(f"{path}: missing required property {key!r}")
        properties = schema.get("properties", {})
        if schema.get("additionalProperties") is False:
            for key in value:
                if key not in properties:
                    errors.append(f"{path}: unexpected property {key!r}")
        for key, child_schema in properties.items():
            if key in value:
                _validate(value[key], child_schema, root, f"{path}.{key}", errors)

    if isinstance(value, list):
        if len(value) < schema.get("minItems", 0):
            errors.append(f"{path}: contains fewer than {schema['minItems']} items")
        if "maxItems" in schema and len(value) > schema["maxItems"]:
            errors.append(f"{path}: contains more than {schema['maxItems']} items")
        prefix_items = schema.get("prefixItems", [])
        for index, child_schema in enumerate(prefix_items):
            if index < len(value):
                _validate(value[index], child_schema, root, f"{path}[{index}]", errors)
        item_schema = schema.get("items")
        if isinstance(item_schema, dict):
            for index, item in enumerate(value):
                _validate(item, item_schema, root, f"{path}[{index}]", errors)

    if isinstance(value, str):
        pattern = schema.get("pattern")
        if pattern and re.search(pattern, value) is None:
            errors.append(f"{path}: value does not match {pattern!r}")
        if schema.get("format") == "date-time":
            try:
                datetime.fromisoformat(value.replace("Z", "+00:00"))
            except ValueError:
                errors.append(f"{path}: invalid date-time")

    if isinstance(value, (int, float)) and not isinstance(value, bool):
        if "minimum" in schema and value < schema["minimum"]:
            errors.append(f"{path}: value is below minimum {schema['minimum']}")
        if "maximum" in schema and value > schema["maximum"]:
            errors.append(f"{path}: value is above maximum {schema['maximum']}")
        if "exclusiveMinimum" in schema and value <= schema["exclusiveMinimum"]:
            errors.append(f"{path}: value must exceed {schema['exclusiveMinimum']}")
        if "exclusiveMaximum" in schema and value >= schema["exclusiveMaximum"]:
            errors.append(f"{path}: value must be below {schema['exclusiveMaximum']}")


==> anc/contract_validation/pier_contracts/validator.py <==
"""Cross-file and schema validation for PIER v0.1 bundles and episodes."""

from __future__ import annotations

import csv
import hashlib
import json
import math
import os
from collections import defaultdict
from pathlib import Path
from typing import Any

from .schema_check import validate_instance


class ContractValidationError(ValueError):
    """Raised when a PIER contract bundle is inconsistent."""


_SCHEMA_DRAFT = "https://json-schema.org/draft/2020-12/schema"
_TEXT_ARTIFACT_MEDIA_TYPES = {
    "application/json",
    "application/x-ndjson",
    "text/csv",
}
_TRACK_COLUMNS = [
    "episode_id", "stream_id", "frame_index", "timestamp_ns", "point_id",
    "x_px", "y_px", "x_norm", "y_norm", "z_m", "coordinate_frame_id",
    "visibility", "confidence", "label_source", "model_name",
    "annotation_revision",
]


def _load_json(path: Path) -> dict[str, Any]:
    with path.open("r", encoding="utf-8") as stream:
        value = json.load(stream)
    if not isinstance(value, dict):
        raise ContractValidationError(f"{path}: expected a JSON object")
    return value


def _load_schemas(contract_root: Path) -> tuple[dict[str, dict[str, Any]], list[str]]:
    schemas: dict[str, dict[str, Any]] = {}
    errors: list[str] = []
    for path in sorted((contract_root / "schemas").glob("*.schema.json")):
        schema = _load_json(path)
        if schema.get("$schema") != _SCHEMA_DRAFT:
            errors.append(f"{path.name}: schema draft must be 2020-12")
        schemas[path.name] = schema
    expected = {
        "calibration.schema.json",
        "capture-profile.schema.json",
        "capture-receipt.schema.json",
        "dataset-manifest.schema.json",
        "episode-record.schema.json",
        "evaluation.schema.json",
        "event.schema.json",
        "route-graph.schema.json",
        "track-record.schema.json",
    }
    missing = sorted(expected - schemas.keys())
    if missing:
        errors.append("missing schemas: " + ", ".join(missing))
    return schemas, errors


def _artifact_fingerprint(
    path: Path,
    media_type: str,
    *,
    windows_checkout: bool | None = None,
) -> tuple[int, str]:
    """Return canonical bytes and hash, tolerating Git CRLF checkout conversion."""

    normalize_crlf = (
        (os.name == "nt" if windows_checkout is None else windows_checkout)
        and media_type in _TEXT_ARTIFACT_MEDIA_TYPES
    )
    digest = hashlib.sha256()
    size = 0
    with path.open("rb") as stream:
        chunks = stream if normalize_crlf else iter(lambda: stream.read(1024 * 1024), b"")
        for chunk in chunks:
            if normalize_crlf:
                chunk = chunk.replace(b"\r\n", b"\n")
            digest.update(chunk)
            size += len(chunk)
    return size, digest.hexdigest()


def _track_value(row: dict[str, str]) -> dict[str, Any]:
    def nullable_float(key: str) -> float | None:
        return None if row[key] == "" else float(row[key])

    return {
        "episode_id": row["episode_id"],
        "stream_id": row["stream_id"],
        "frame_index": int(row["frame_index"]),
        "timestamp_ns": int(row["timestamp_ns"]),
        "point_id": row["point_id"],
        "x_px": nullable_float("x_px"),
        "y_px": nullable_float("y_px"),
        "x_norm": nullable_float("x_norm"),
        "y_norm": nullable_float("y_norm"),
        "z_m": nullable_float("z_m"),
        "coordinate_frame_id": row["coordinate_frame_id"],
        "visibility": row["visibility"],
        "confidence": float(row["confidence"]),
        "label_source": row["label_source"],
        "model_name": row["model_name"] or None,
        "annotation_revision": int(row["annotation_revision"]),
    }


def _point_segment_distance(
    point: tuple[float, float],
    start: tuple[float, float],
    end: tuple[float, float],
) -> float:
    dx, dy = end[0] - start[0], end[1] - start[1]
    if dx == 0 and dy == 0:
        return math.dist(point, start)
    projection = ((point[0] - start[0]) * dx + (point[1] - start[1]) * dy) / (dx * dx + dy * dy)
    projection = min(1.0, max(0.0, projection))
    nearest = (start[0] + projection * dx, start[1] + projection * dy)
    return math.dist(point, nearest)


def _validate_episode(
    schemas: dict[str, dict[str, Any]],
    episode_dir: Path,
) -> tuple[dict[str, Any], list[str]]:
    errors: list[str] = []
    documents = {
        "capture-profile.schema.json": _load_json(episode_dir / "capture_profile.json"),
        "capture-receipt.schema.json": _load_json(episode_dir / "capture_receipt.json"),
        "calibration.schema.json": _load_json(episode_dir / "calibration.json"),
        "route-graph.schema.json": _load_json(episode_dir / "route_graph.json"),
        "evaluation.schema.json": _load_json(episode_dir / "evaluation.json"),
        "episode-record.schema.json": _load_json(episode_dir / "episode_record.json"),
    }
    for schema_name, document in documents.items():
        for message in validate_instance(document, schemas[schema_name]):
            errors.append(f"{episode_dir.name}/{schema_name}: {message}")

    profile = documents["capture-profile.schema.json"]
    receipt = documents["capture-receipt.schema.json"]
    calibration = documents["calibration.schema.json"]
    route = documents["route-graph.schema.json"]
    evaluation = documents["evaluation.schema.json"]
    episode = documents["episode-record.schema.json"]

    episode_ids = {
        profile.get("episode_id"),
        receipt.get("episode_id"),
        evaluation.get("episode_id"),
        episode.get("episode_id"),
    }
    if len(episode_ids) != 1:
        errors.append(f"{episode_dir.name}: episode_id differs across contract files")
    episode_id = str(episode.get("episode_id", episode_dir.name))

    profile_streams = [item["logical_stream_id"] for item in profile.get("streams", [])]
    if len(profile_streams) != len(set(profile_streams)):
        errors.append(f"{episode_id}: capture profile contains duplicate logical_stream_id values")
    required_rgb = [
        item for item in profile.get("streams", [])
        if item.get("source_type") == "rgb_camera" and item.get("required")
    ]
    if not required_rgb:
        errors.append(f"{episode_id}: capture profile must require at least one RGB stream")
    for stream in receipt.get("streams", []):
        stream_id = stream.get("logical_stream_id")
        if stream_id not in profile_streams:
            errors.append(f"{episode_id}: receipt stream is absent from profile: {stream_id}")
        first, last = stream.get("first_timestamp_ns"), stream.get("last_timestamp_ns")
        if first is not None and last is not None and last < first:
            errors.append(f"{episode_id}: receipt stream has reversed timestamps: {stream_id}")

    nodes = {node["node_id"]: node for node in route.get("nodes", [])}
    if calibration.get("calibration_id") != route.get("calibration_id"):
        errors.append(f"{episode_id}: route graph calibration_id does not match calibration document")
    if calibration.get("scene_id") != route.get("scene_id"):
        errors.append(f"{episode_id}: route graph scene_id does not match calibration document")
    if len(nodes) != len(route.get("nodes", [])):
        errors.append(f"{episode_id}: route graph contains duplicate node ids")
    ordered = [
        node["node_id"]
        for node in sorted(route.get("nodes", []), key=lambda item: item["order"])
        if node["required"]
    ]
    if ordered != route.get("required_order"):
        errors.append(f"{episode_id}: route required_order does not match required node order")
    for edge in route.get("edges", []):
        if edge["from"] not in nodes or edge["to"] not in nodes:
            errors.append(f"{episode_id}: route edge references a missing node: {edge['edge_id']}")

    track_path = episode_dir / "tracks.csv"
    with track_path.open("r", encoding="utf-8", newline="") as stream:
        reader = csv.DictReader(stream)
        if reader.fieldnames != _TRACK_COLUMNS:
            errors.append(f"{episode_id}: tracks.csv columns do not match the frozen v0.1 order")
        tracks = [_track_value(row) for row in reader]
    for index, track in enumerate(tracks):
        for message in validate_instance(track, schemas["track-record.schema.json"]):
            errors.append(f"{episode_id}: track row {index + 2}: {message}")
        if track["episode_id"] != episode_id:
            errors.append(f"{episode_id}: track row {index + 2} has a different episode_id")
    if not tracks:
        errors.append(f"{episode_id}: tracks.csv must contain at least one record")

    grouped_tracks: dict[tuple[str, str], list[dict[str, Any]]] = defaultdict(list)
    for track in tracks:
        grouped_tracks[(track["stream_id"], track["point_id"])].append(track)
    for (stream_id, point_id), group in grouped_tracks.items():
        for previous, current in zip(group, group[1:]):
            if current["frame_index"] <= previous["frame_index"]:
                errors.append(f"{episode_id}: frame_index must increase for {stream_id}/{point_id}")
            if current["timestamp_ns"] <= previous["timestamp_ns"]:
                errors.append(f"{episode_id}: timestamp_ns must increase for {stream_id}/{point_id}")

    receipt_by_stream = {
        item["logical_stream_id"]: item for item in receipt.get("streams", [])
    }
    for track in tracks:
        rgb_receipt = receipt_by_stream.get(track["stream_id"])
        if not rgb_receipt:
            errors.append(f"{episode_id}: track references an absent receipt stream: {track['stream_id']}")
            continue
        width, height = rgb_receipt.get("width"), rgb_receipt.get("height")
        if width and track["x_px"] is not None and track["x_norm"] is not None:
            if not math.isclose(track["x_px"] / width, track["x_norm"], abs_tol=1e-6):
                errors.append(f"{episode_id}: frame {track['frame_index']} x coordinates disagree")
        if height and track["y_px"] is not None and track["y_norm"] is not None:
            if not math.isclose(track["y_px"] / height, track["y_norm"], abs_tol=1e-6):
                errors.append(f"{episode_id}: frame {track['frame_index']} y coordinates disagree")

    events: list[dict[str, Any]] = []
    with (episode_dir / "events.jsonl").open("r", encoding="utf-8") as stream:
        for line_number, line in enumerate(stream, start=1):
            if not line.strip():
                continue
            event = json.loads(line)
            if not isinstance(event, dict):
                errors.append(f"{episode_id}: event line {line_number} is not an object")
                continue
            events.append(event)
            for message in validate_instance(event, schemas["event.schema.json"]):
                errors.append(f"{episode_id}: event line {line_number}: {message}")
            if event.get("episode_id") != episode_id:
                errors.append(f"{episode_id}: event {event.get('event_id')} has a different episode_id")
            if event.get("related_node_id") is not None and event["related_node_id"] not in nodes:
                errors.append(f"{episode_id}: event {event.get('event_id')} references a missing route node")
    if len({event.get("event_id") for event in events}) != len(events):
        errors.append(f"{episode_id}: events contain duplicate event ids")

    passed_nodes: list[str] = []
    for event in sorted(events, key=lambda item: item.get("timestamp_start_ns", 0)):
        if event.get("event_type") == "episode_start" and event.get("related_node_id"):
            passed_nodes.append(event["related_node_id"])
        elif event.get("event_type") in {"checkpoint_passed", "target_reached"} and event.get("related_node_id"):
            passed_nodes.append(event["related_node_id"])
    required_order = route.get("required_order", [])
    unique_passed = list(dict.fromkeys(passed_nodes))
    expected_rate = len(set(unique_passed) & set(required_order)) / len(required_order) if required_order else 0.0
    if evaluation.get("checkpoint_passage_rate") is not None:
        if not math.isclose(evaluation["checkpoint_passage_rate"], expected_rate):
            errors.append(f"{episode_id}: evaluation checkpoint_passage_rate disagrees with events")
    if evaluation.get("checkpoint_order_valid") is not None:
        if evaluation["checkpoint_order_valid"] != (unique_passed == required_order):
            errors.append(f"{episode_id}: evaluation checkpoint_order_valid disagrees with events")

    visible_tracks = [track for track in tracks if track["visibility"] in {"visible", "partial"}]
    expected_visibility = len(visible_tracks) / len(tracks) if tracks else 0.0
    if evaluation.get("visibility_rate") is not None:
        if not math.isclose(evaluation["visibility_rate"], expected_visibility):
            errors.append(f"{episode_id}: evaluation visibility_rate disagrees with tracks")

    edge_segments = [
        (tuple(nodes[edge["from"]]["center"]), tuple(nodes[edge["to"]]["center"]), edge["corridor_half_width"])
        for edge in route.get("edges", [])
        if edge["from"] in nodes and edge["to"] in nodes
    ]
    evaluated = 0
    violations = 0
    for track in visible_tracks:
        if track["x_norm"] is None or track["y_norm"] is None:
            continue
        evaluated += 1
        point = (track["x_norm"], track["y_norm"])
        if not any(_point_segment_distance(point, start, end) <= width for start, end, width in edge_segments):
            violations += 1
    expected_violation = violations / evaluated if evaluated else None
    if expected_violation is not None and evaluation.get("corridor_violation_fraction") is not None:
        if not math.isclose(evaluation["corridor_violation_fraction"], expected_violation):
            errors.append(f"{episode_id}: evaluation corridor_violation_fraction disagrees with tracks and route")

    verified_artifacts = 0
    for name, artifact in episode.get("artifacts", {}).items():
        if artifact.get("availability") != "present":
            continue
        path = episode_dir / artifact["uri"]
        if not path.is_file():
            errors.append(f"{episode_id}: artifact is missing: {name} -> {path.name}")
            continue
        verified_artifacts += 1
        byte_count, sha256 = _artifact_fingerprint(path, artifact["media_type"])
        if byte_count != artifact["bytes"]:
            errors.append(f"{episode_id}: artifact byte count mismatch: {name}")
        if sha256 != artifact["sha256"]:
            errors.append(f"{episode_id}: artifact SHA-256 mismatch: {name}")

    if episode.get("outcome", {}).get("label") != evaluation.get("outcome_label"):
        errors.append(f"{episode_id}: episode outcome disagrees with evaluation")

    return {
        "episode_id": episode_id,
        "source_type": episode.get("provenance", {}).get("source_type"),
        "capture_adapter": episode.get("capture", {}).get("adapter"),
        "track_records": len(tracks),
        "events": len(events),
        "artifacts_verified": verified_artifacts,
    }, errors


def validate_episode(contract_root: str | Path, episode_dir: str | Path) -> dict[str, Any]:
    """Validate one episode directory against a versioned PIER contract."""

    root_path = Path(contract_root)
    schemas, errors = _load_schemas(root_path)
    summary, episode_errors = _validate_episode(schemas, Path(episode_dir))
    errors.extend(episode_errors)
    if errors:
        raise ContractValidationError("\n".join(errors))
    return {
        "contract_version": "0.1.0",
        "schemas_checked": len(schemas),
        **summary,
    }


def validate_contract(root: str | Path) -> dict[str, Any]:
    """Validate schemas, manifest, and every episode referenced by the manifest."""

    root_path = Path(root)
    example_dir = root_path / "examples"
    schemas, errors = _load_schemas(root_path)
    manifest = _load_json(example_dir / "dataset_manifest.json")
    for message in validate_instance(manifest, schemas["dataset-manifest.schema.json"]):
        errors.append(f"dataset-manifest.schema.json: {message}")

    records = manifest.get("episode_records", [])
    if len(records) != len(set(records)):
        errors.append("dataset manifest contains duplicate episode record paths")

    episode_summaries: list[dict[str, Any]] = []
    for record in records:
        record_path = example_dir / record
        if not record_path.is_file():
            errors.append(f"dataset manifest references a missing episode record: {record}")
            continue
        summary, episode_errors = _validate_episode(schemas, record_path.parent)
        episode_summaries.append(summary)
        errors.extend(episode_errors)

    episode_ids = [summary["episode_id"] for summary in episode_summaries]
    if len(episode_ids) != len(set(episode_ids)):
        errors.append("dataset manifest resolves to duplicate episode ids")
    if errors:
        raise ContractValidationError("\n".join(errors))

    result: dict[str, Any] = {
        "contract_version": "0.1.0",
        "schemas_checked": len(schemas),
        "episodes_checked": len(episode_summaries),
        "episodes": episode_summaries,
        "track_records": sum(item["track_records"] for item in episode_summaries),
        "events": sum(item["events"] for item in episode_summaries),
        "artifacts_verified": sum(item["artifacts_verified"] for item in episode_summaries),
    }
    if len(episode_summaries) == 1:
        result["episode_id"] = episode_summaries[0]["episode_id"]
    return result


==> anc/contract_validation/references/public_datasets.json <==
{
  "registry_version": "0.1.0",
  "assessed_at": "2026-08-10",
  "entries": [
    {
      "dataset_id": "wirefishing_m_v2",
      "title": "WireFishing-M",
      "source_url": "https://data.mendeley.com/datasets/64dsrcnhst/2",
      "persistent_id": "doi:10.17632/64dsrcnhst.2",
      "license_id": "CC-BY-4.0",
      "access": "public_representative_subset_external_full_dataset_link",
      "decision": "selected_reference",
      "pier_uses": [
        "multiview_rgb_mapping",
        "tactile_extension",
        "force_torque_extension",
        "failure_label_research"
      ],
      "not_ground_truth_for": [
        "route_checkpoints",
        "endpoint_tracks",
        "corridor_compliance"
      ],
      "notes": "Mendeley v2 explicitly reports CC BY 4.0 and provides representative trials; no PIER route ground truth."
    },
    {
      "dataset_id": "distantsky_cable_insertion_2",
      "title": "Cable Insertion 2",
      "source_url": "https://huggingface.co/datasets/DistantSky/cable_insertion_2",
      "reviewed_mirror_url": "https://huggingface.co/datasets/THUgewu/cable_insertion_2",
      "license_id": "Apache-2.0",
      "access": "public",
      "decision": "selected_adapter_fixture",
      "pier_uses": [
        "lerobot_mapping",
        "timestamp_mapping",
        "state_action_extension",
        "multicamera_mapping"
      ],
      "not_ground_truth_for": [
        "route_checkpoints",
        "corridor_compliance"
      ],
      "notes": "Reviewed TsFile mirror reports 72 episodes at 60 FPS and Apache-2.0; mirror excludes the three original camera videos."
    },
    {
      "dataset_id": "yaskawa_untangle_20260309",
      "title": "Yaskawa Cable Untangling Dataset",
      "source_url": "https://huggingface.co/datasets/chocolat-nya/yaskawa-untangle-20260309-144410",
      "license_id": "MIT",
      "access": "public",
      "decision": "selected_secondary_reference",
      "pier_uses": [
        "multicamera_mapping",
        "flexible_object_episode_mapping",
        "lerobot_v3_mapping"
      ],
      "not_ground_truth_for": [
        "route_checkpoints",
        "cable_insertion_success"
      ],
      "notes": "50 episodes, 248420 frames, 30 FPS, three RGB cameras, LeRobot v3.0; task is untangling rather than route-constrained insertion."
    },
    {
      "dataset_id": "firm_review_release",
      "title": "FIRM: Industrial Flexible-Object Robot Manipulation",
      "source_url": "https://huggingface.co/datasets/firm-review/FIRM",
      "license_id": "CC-BY-4.0",
      "access": "gated_contact_sharing",
      "decision": "watchlist",
      "pier_uses": [
        "industrial_cable_routing_reference",
        "deformation_aware_metrics",
        "failure_taxonomy"
      ],
      "not_ground_truth_for": [],
      "notes": "Approximately 1.05 TB; future external-evaluation target and not a v0 dependency."
    },
    {
      "dataset_id": "community_aic_cable_insertion_sample",
      "title": "Community AIC Cable Insertion Sample",
      "source_url": "https://huggingface.co/datasets/shu4dev/aic-cable-insertion_sample",
      "license_id": "Apache-2.0_REPORTED_BY_DATASET_CARD",
      "access": "public",
      "decision": "optional_simulation_fixture",
      "pier_uses": [
        "mcap_mapping",
        "lerobot_mapping",
        "force_torque_extension"
      ],
      "not_ground_truth_for": [
        "real_world_cable_performance",
        "pier_original_claims"
      ]
    },
    {
      "dataset_id": "amazon_armbench",
      "title": "ARMBench",
      "source_url": "https://www.amazon.science/publications/armbench-an-object-centric-benchmark-dataset-for-robotic-manipulation",
      "license_id": "VERIFY_BEFORE_DOWNLOAD",
      "access": "public_metadata",
      "decision": "not_selected_for_v0_cable_metrics",
      "pier_uses": [
        "large_scale_asset_manifest_reference"
      ],
      "not_ground_truth_for": [
        "cable_route",
        "checkpoint_passage",
        "deformable_linear_object_state"
      ]
    },
    {
      "dataset_id": "nvidia_gr00t_ecosystem",
      "title": "NVIDIA Isaac GR00T",
      "source_url": "https://github.com/NVIDIA/Isaac-GR00T",
      "license_id": "SOURCE_SPECIFIC",
      "access": "public_ecosystem",
      "decision": "schema_compatibility_only",
      "pier_uses": [
        "rgb_language_state_action_compatibility",
        "embodiment_metadata"
      ],
      "not_ground_truth_for": [
        "pier_route_metrics",
        "pier_annotations"
      ]
    }
  ]
}


==> anc/contract_validation/test_results.json <==
{
  "tests_run": 9,
  "failures": 0,
  "errors": 0,
  "success": true,
  "fixture": {
    "contract_version": "0.1.0",
    "schemas_checked": 9,
    "episodes_checked": 1,
    "episodes": [
      {
        "episode_id": "episode_001",
        "source_type": "synthetic_fixture",
        "capture_adapter": "synthetic_fixture",
        "track_records": 9,
        "events": 6,
        "artifacts_verified": 6
      }
    ],
    "track_records": 9,
    "events": 6,
    "artifacts_verified": 6,
    "episode_id": "episode_001"
  },
  "hardware_commands": 0,
  "scope": "offline synthetic contract fixture; no controller or robot imports"
}


==> anc/contract_validation/test_results.txt <==
test_all_schemas_are_draft_2020_12_json (test_contract.ContractTests.test_all_schemas_are_draft_2020_12_json) ... ok
test_episode_can_be_validated_independently (test_contract.ContractTests.test_episode_can_be_validated_independently) ... ok
test_episode_schema_requires_explicit_data_policy (test_contract.ContractTests.test_episode_schema_requires_explicit_data_policy) ... ok
test_frozen_fixture_is_valid (test_contract.ContractTests.test_frozen_fixture_is_valid) ... ok
test_missing_episode_directory_fails_clearly (test_contract.ContractTests.test_missing_episode_directory_fails_clearly) ... ok
test_public_dataset_registry_is_traceable (test_contract.ContractTests.test_public_dataset_registry_is_traceable) ... ok
test_route_schema_rejects_mixed_metric_coordinate_field (test_contract.ContractTests.test_route_schema_rejects_mixed_metric_coordinate_field) ... ok
test_windows_binary_fingerprint_remains_exact (test_contract.ContractTests.test_windows_binary_fingerprint_remains_exact) ... ok
test_windows_text_fingerprint_normalizes_crlf (test_contract.ContractTests.test_windows_text_fingerprint_normalizes_crlf) ... ok

----------------------------------------------------------------------
Ran 9 tests in 0.014s

OK


==> anc/contract_validation/tests/test_contract.py <==
from __future__ import annotations

import hashlib
import json
from pathlib import Path
import tempfile
import unittest

from pier_contracts.schema_check import validate_instance
from pier_contracts.validator import (
    ContractValidationError,
    _artifact_fingerprint,
    validate_contract,
    validate_episode,
)


ROOT = Path(__file__).resolve().parents[1]
CONTRACT = ROOT / "contracts" / "v0.1"


class ContractTests(unittest.TestCase):
    def test_frozen_fixture_is_valid(self) -> None:
        summary = validate_contract(CONTRACT)
        self.assertEqual(summary["contract_version"], "0.1.0")
        self.assertEqual(summary["episodes_checked"], 1)
        self.assertEqual(summary["track_records"], 9)
        self.assertEqual(summary["events"], 6)
        self.assertEqual(summary["artifacts_verified"], 6)

    def test_episode_can_be_validated_independently(self) -> None:
        summary = validate_episode(CONTRACT, CONTRACT / "examples" / "episode_001")
        self.assertEqual(summary["episode_id"], "episode_001")
        self.assertEqual(summary["source_type"], "synthetic_fixture")
        self.assertEqual(summary["capture_adapter"], "synthetic_fixture")

    def test_missing_episode_directory_fails_clearly(self) -> None:
        with self.assertRaises((ContractValidationError, OSError)):
            validate_episode(CONTRACT, CONTRACT / "examples" / "missing_episode")

    def test_windows_text_fingerprint_normalizes_crlf(self) -> None:
        with tempfile.TemporaryDirectory() as temporary:
            path = Path(temporary) / "fixture.json"
            path.write_bytes(b'{"value": 1}\r\n')
            size, digest = _artifact_fingerprint(
                path,
                "application/json",
                windows_checkout=True,
            )
        self.assertEqual(size, len(b'{"value": 1}\n'))
        self.assertEqual(digest, hashlib.sha256(b'{"value": 1}\n').hexdigest())

    def test_windows_binary_fingerprint_remains_exact(self) -> None:
        with tempfile.TemporaryDirectory() as temporary:
            path = Path(temporary) / "fixture.vrs"
            content = b"binary\r\nbytes"
            path.write_bytes(content)
            size, digest = _artifact_fingerprint(
                path,
                "application/x-vrs",
                windows_checkout=True,
            )
        self.assertEqual(size, len(content))
        self.assertEqual(digest, hashlib.sha256(content).hexdigest())

    def test_all_schemas_are_draft_2020_12_json(self) -> None:
        schemas = sorted((CONTRACT / "schemas").glob("*.schema.json"))
        self.assertEqual(len(schemas), 9)
        for path in schemas:
            schema = json.loads(path.read_text(encoding="utf-8"))
            self.assertEqual(schema["$schema"], "https://json-schema.org/draft/2020-12/schema")
            self.assertIn("$id", schema)

    def test_route_schema_rejects_mixed_metric_coordinate_field(self) -> None:
        schema = json.loads((CONTRACT / "schemas" / "route-graph.schema.json").read_text(encoding="utf-8"))
        route = json.loads((CONTRACT / "examples" / "episode_001" / "route_graph.json").read_text(encoding="utf-8"))
        route["nodes"][0]["radius_mm"] = 50
        errors = validate_instance(route, schema)
        self.assertTrue(any("unexpected property 'radius_mm'" in error for error in errors))

    def test_episode_schema_requires_explicit_data_policy(self) -> None:
        schema = json.loads((CONTRACT / "schemas" / "episode-record.schema.json").read_text(encoding="utf-8"))
        episode = json.loads((CONTRACT / "examples" / "episode_001" / "episode_record.json").read_text(encoding="utf-8"))
        del episode["data_policy"]
        errors = validate_instance(episode, schema)
        self.assertTrue(any("missing required property 'data_policy'" in error for error in errors))

    def test_public_dataset_registry_is_traceable(self) -> None:
        registry = json.loads((ROOT / "references" / "public_datasets.json").read_text(encoding="utf-8"))
        entries = registry["entries"]
        identifiers = [entry["dataset_id"] for entry in entries]
        self.assertEqual(len(identifiers), len(set(identifiers)))
        self.assertGreaterEqual(len(entries), 7)
        for entry in entries:
            self.assertTrue(entry["source_url"].startswith("https://"))
            self.assertTrue(entry["license_id"])
            self.assertTrue(entry["decision"])


if __name__ == "__main__":
    unittest.main()


==> anc/evidence/demo_trace_rerun.jsonl <==
{"decision": "retry", "evidence_class": "gate_decision_trace", "hardware_commands_issued": 0, "mode": "visual_tactile_recovery", "observation": {"evidence_ids": ["rgb-001", "tac-001"], "overload": false, "slip_score": 0.02, "tactile_contact_confidence": 0.05, "vision_confidence": 0.94}, "reason": "contact_unconfirmed", "retries_after": 1, "retries_before": 0, "run_id": "SYNTHETIC-REHEARSAL-001", "schema_version": "0.1.0-extension", "stage_id": "approach", "timestamp_ns": 1000000000}
{"decision": "proceed", "evidence_class": "gate_decision_trace", "hardware_commands_issued": 0, "mode": "visual_tactile_recovery", "observation": {"evidence_ids": ["rgb-002", "tac-002"], "overload": false, "slip_score": 0.08, "tactile_contact_confidence": 0.93, "vision_confidence": 0.92}, "reason": "visual_tactile_confirmed", "retries_after": 0, "retries_before": 0, "run_id": "SYNTHETIC-REHEARSAL-001", "schema_version": "0.1.0-extension", "stage_id": "contact", "timestamp_ns": 1020000000}
{"decision": "retry", "evidence_class": "gate_decision_trace", "hardware_commands_issued": 0, "mode": "visual_tactile_recovery", "observation": {"evidence_ids": ["rgb-003", "tac-003"], "overload": false, "slip_score": 0.82, "tactile_contact_confidence": 0.91, "vision_confidence": 0.9}, "reason": "slip_detected", "retries_after": 1, "retries_before": 0, "run_id": "SYNTHETIC-REHEARSAL-001", "schema_version": "0.1.0-extension", "stage_id": "route", "timestamp_ns": 1040000000}
{"decision": "proceed", "evidence_class": "gate_decision_trace", "hardware_commands_issued": 0, "mode": "visual_tactile_recovery", "observation": {"evidence_ids": ["rgb-004", "tac-004"], "overload": false, "slip_score": 0.07, "tactile_contact_confidence": 0.92, "vision_confidence": 0.91}, "reason": "visual_tactile_confirmed", "retries_after": 1, "retries_before": 1, "run_id": "SYNTHETIC-REHEARSAL-001", "schema_version": "0.1.0-extension", "stage_id": "route", "timestamp_ns": 1060000000}
{"decision": "safe_stop", "evidence_class": "gate_decision_trace", "hardware_commands_issued": 0, "mode": "visual_tactile_recovery", "observation": {"evidence_ids": ["rgb-005", "tac-005"], "overload": true, "slip_score": 0.04, "tactile_contact_confidence": 0.94, "vision_confidence": 0.95}, "reason": "tactile_overload", "retries_after": 0, "retries_before": 0, "run_id": "SYNTHETIC-REHEARSAL-001", "schema_version": "0.1.0-extension", "stage_id": "target", "timestamp_ns": 1080000000}


==> anc/evidence/descriptive_statistics.json <==
{
  "interpretation": "Descriptive binomial intervals for designed scenarios, not deployment-risk inference",
  "source": "prior_v4.pdf, Table II",
  "results": [
    {
      "name": "incorrect_vision",
      "k": 8,
      "n": 20,
      "proportion": 0.4,
      "wilson95": [
        0.21880396741419272,
        0.613422057684794
      ]
    },
    {
      "name": "incorrect_tactile",
      "k": 0,
      "n": 20,
      "proportion": 0.0,
      "wilson95": [
        0,
        0.16113012549493322
      ]
    },
    {
      "name": "completion_no_reobserve",
      "k": 4,
      "n": 20,
      "proportion": 0.2,
      "wilson95": [
        0.0806563532712,
        0.41602172202575993
      ]
    },
    {
      "name": "completion_reobserve",
      "k": 8,
      "n": 20,
      "proportion": 0.4,
      "wilson95": [
        0.21880396741419272,
        0.613422057684794
      ]
    },
    {
      "name": "transient_recovery",
      "k": 4,
      "n": 4,
      "proportion": 1.0,
      "wilson95": [
        0.5100999795960008,
        1
      ]
    }
  ]
}

==> anc/evidence/fault_campaign_rerun.json <==
{
  "campaign": "deterministic_gate_fault_injection_v0",
  "claim_boundary": "Validates decision logic only; does not establish physical task success, tactile accuracy, sim-to-real transfer, or safety certification.",
  "evidence_class": "software_simulation_only",
  "hardware_commands_issued": 0,
  "mode_count": 4,
  "records": [
    {
      "final_decision": "proceed",
      "initial_decision": "proceed",
      "initial_reason": "direct_baseline",
      "mode": "direct",
      "recovered": false,
      "scenario": "nominal"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "proceed",
      "initial_reason": "direct_baseline",
      "mode": "direct",
      "recovered": false,
      "scenario": "vision_loss"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "proceed",
      "initial_reason": "direct_baseline",
      "mode": "direct",
      "recovered": false,
      "scenario": "contact_missing"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "proceed",
      "initial_reason": "direct_baseline",
      "mode": "direct",
      "recovered": false,
      "scenario": "slip"
    },
    {
      "final_decision": "safe_stop",
      "initial_decision": "safe_stop",
      "initial_reason": "tactile_overload",
      "mode": "direct",
      "recovered": false,
      "scenario": "overload"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "proceed",
      "initial_reason": "vision_confirmed",
      "mode": "vision_only",
      "recovered": false,
      "scenario": "nominal"
    },
    {
      "final_decision": "safe_stop",
      "initial_decision": "safe_stop",
      "initial_reason": "vision_unconfirmed",
      "mode": "vision_only",
      "recovered": false,
      "scenario": "vision_loss"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "proceed",
      "initial_reason": "vision_confirmed",
      "mode": "vision_only",
      "recovered": false,
      "scenario": "contact_missing"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "proceed",
      "initial_reason": "vision_confirmed",
      "mode": "vision_only",
      "recovered": false,
      "scenario": "slip"
    },
    {
      "final_decision": "safe_stop",
      "initial_decision": "safe_stop",
      "initial_reason": "tactile_overload",
      "mode": "vision_only",
      "recovered": false,
      "scenario": "overload"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "proceed",
      "initial_reason": "visual_tactile_confirmed",
      "mode": "visual_tactile",
      "recovered": false,
      "scenario": "nominal"
    },
    {
      "final_decision": "safe_stop",
      "initial_decision": "safe_stop",
      "initial_reason": "vision_unconfirmed",
      "mode": "visual_tactile",
      "recovered": false,
      "scenario": "vision_loss"
    },
    {
      "final_decision": "safe_stop",
      "initial_decision": "safe_stop",
      "initial_reason": "contact_unconfirmed",
      "mode": "visual_tactile",
      "recovered": false,
      "scenario": "contact_missing"
    },
    {
      "final_decision": "safe_stop",
      "initial_decision": "safe_stop",
      "initial_reason": "slip_detected",
      "mode": "visual_tactile",
      "recovered": false,
      "scenario": "slip"
    },
    {
      "final_decision": "safe_stop",
      "initial_decision": "safe_stop",
      "initial_reason": "tactile_overload",
      "mode": "visual_tactile",
      "recovered": false,
      "scenario": "overload"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "proceed",
      "initial_reason": "visual_tactile_confirmed",
      "mode": "visual_tactile_recovery",
      "recovered": false,
      "scenario": "nominal"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "retry",
      "initial_reason": "vision_unconfirmed",
      "mode": "visual_tactile_recovery",
      "recovered": true,
      "scenario": "vision_loss"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "retry",
      "initial_reason": "contact_unconfirmed",
      "mode": "visual_tactile_recovery",
      "recovered": true,
      "scenario": "contact_missing"
    },
    {
      "final_decision": "proceed",
      "initial_decision": "retry",
      "initial_reason": "slip_detected",
      "mode": "visual_tactile_recovery",
      "recovered": true,
      "scenario": "slip"
    },
    {
      "final_decision": "safe_stop",
      "initial_decision": "safe_stop",
      "initial_reason": "tactile_overload",
      "mode": "visual_tactile_recovery",
      "recovered": false,
      "scenario": "overload"
    }
  ],
  "scenario_count": 5,
  "summary": {
    "direct": {
      "proceed": 4,
      "safe_stop": 1
    },
    "vision_only": {
      "proceed": 3,
      "safe_stop": 2
    },
    "visual_tactile": {
      "proceed": 1,
      "safe_stop": 4
    },
    "visual_tactile_recovery": {
      "proceed": 1,
      "recovered": 3,
      "retry": 3,
      "safe_stop": 1
    }
  }
}


==> anc/evidence/remote/experiments/public_datasets/adapter_audit.json <==
{
  "claim_boundary": "Adapter compatibility only; public data do not establish PIER physical performance.",
  "datasets": [
    {
      "artifact_hash_passed": true,
      "artifact_present": true,
      "artifact_sha256": "34f16e699878de83c23d51139f654c777cfd3efb44bd0b4cd2548b9040a87752",
      "content_check": {
        "bytes_checked": 6,
        "container_magic_passed": true,
        "note": "Container identity and hash only; row decoding requires a reviewed TsFile reader."
      },
      "dataset_id": "distantsky_cable_insertion_2",
      "episodes_reported": 72,
      "evidence_class": "public_dataset_adapter",
      "fps_reported": 60,
      "frames_reported": 34350,
      "gaps": [
        "pier_route_ground_truth",
        "tactile",
        "reviewed_task_outcome",
        "rgb_in_selected_artifact"
      ],
      "license_id": "Apache-2.0",
      "modalities": [
        "action",
        "language",
        "state",
        "velocity"
      ],
      "notes": "The reviewed TsFile mirror omits the original three camera videos.",
      "pier_optional_mapping_max": 6,
      "pier_optional_mapping_score": 2,
      "route_metrics_allowed": false,
      "source_revision": "887e9f421873c4c87aa0ce37a356a59da3e7aaea",
      "task_family": "cable_insertion"
    },
    {
      "artifact_hash_passed": null,
      "artifact_present": false,
      "artifact_sha256": null,
      "content_check": null,
      "dataset_id": "wirefishing_m_v2",
      "episodes_reported": null,
      "evidence_class": "public_dataset_schema_mapping",
      "fps_reported": 5,
      "frames_reported": null,
      "gaps": [
        "pier_route_ground_truth"
      ],
      "license_id": "CC-BY-4.0",
      "modalities": [
        "ee_pose",
        "force_torque",
        "joint_state",
        "outcome",
        "rgb_multiview",
        "tactile"
      ],
      "notes": "Published tactile frames and robot arrays support field mapping; no PIER route labels.",
      "pier_optional_mapping_max": 6,
      "pier_optional_mapping_score": 5,
      "route_metrics_allowed": false,
      "source_revision": "doi:10.17632/64dsrcnhst.2",
      "task_family": "cable_insertion"
    },
    {
      "artifact_hash_passed": null,
      "artifact_present": false,
      "artifact_sha256": null,
      "content_check": null,
      "dataset_id": "yaskawa_untangle_20260309",
      "episodes_reported": 50,
      "evidence_class": "public_dataset_metadata_audit",
      "fps_reported": 30,
      "frames_reported": 248420,
      "gaps": [
        "pier_route_ground_truth",
        "tactile",
        "reviewed_task_outcome"
      ],
      "license_id": "MIT",
      "modalities": [
        "action",
        "rgb_multiview",
        "state"
      ],
      "notes": "Metadata-only audit; task is untangling, not route-constrained insertion.",
      "pier_optional_mapping_max": 6,
      "pier_optional_mapping_score": 3,
      "route_metrics_allowed": false,
      "source_revision": "4a2f9ea65fbbdf9c15ef79bbe2040cbe2dae41f1",
      "task_family": "cable_untangling"
    },
    {
      "artifact_hash_passed": true,
      "artifact_present": true,
      "artifact_sha256": "c83d1dc5005ae93fd7bc521ca70ca10d32b1c532bb804a2c549cbe249da175c1",
      "content_check": {
        "episodes_observed": 1,
        "failures": [],
        "rows_checked": 100,
        "timeline_and_dimensions_passed": true
      },
      "dataset_id": "community_aic_cable_insertion_sample",
      "episodes_reported": 5,
      "evidence_class": "community_simulation_adapter",
      "fps_reported": 20,
      "frames_reported": 3370,
      "gaps": [
        "pier_route_ground_truth",
        "tactile",
        "reviewed_task_outcome"
      ],
      "license_id": "Apache-2.0_REPORTED_BY_DATASET_CARD",
      "modalities": [
        "action",
        "force_torque",
        "language",
        "rgb_multiview",
        "state"
      ],
      "notes": "Community simulation sample; never evidence of real-world cable performance.",
      "pier_optional_mapping_max": 6,
      "pier_optional_mapping_score": 4,
      "route_metrics_allowed": false,
      "source_revision": "b51aed214288644df78202ae91a3fdb87a623186",
      "task_family": "simulated_component_insertion"
    }
  ],
  "evidence_class": "public_dataset_adapter_audit",
  "physical_pier_evidence": false,
  "schema_version": "0.1.0-extension",
  "summary": {
    "hash_failures": [],
    "local_artifacts_checked": 2,
    "profiles_checked": 4,
    "route_metrics_allowed_for": []
  }
}



==> anc/evidence/remote/experiments/public_datasets/distantsky_tsfile_audit.json <==
{
  "artifact_sha256": "34f16e699878de83c23d51139f654c777cfd3efb44bd0b4cd2548b9040a87752",
  "claim_boundary": "External state/action timeline compatibility only.",
  "dataset_id": "distantsky_cable_insertion_2",
  "episode_frame_counts": {
    "0": 479,
    "1": 479,
    "10": 477,
    "11": 476,
    "12": 477,
    "13": 478,
    "14": 477,
    "15": 477,
    "16": 477,
    "17": 477,
    "18": 478,
    "19": 476,
    "2": 478,
    "20": 477,
    "21": 476,
    "22": 478,
    "23": 478,
    "24": 477,
    "25": 478,
    "26": 477,
    "27": 476,
    "28": 476,
    "29": 477,
    "3": 478,
    "30": 476,
    "31": 477,
    "32": 477,
    "33": 477,
    "34": 476,
    "35": 478,
    "36": 477,
    "37": 477,
    "38": 476,
    "39": 476,
    "4": 476,
    "40": 476,
    "41": 477,
    "42": 476,
    "43": 476,
    "44": 477,
    "45": 478,
    "46": 477,
    "47": 477,
    "48": 476,
    "49": 476,
    "5": 477,
    "50": 478,
    "51": 477,
    "52": 476,
    "53": 477,
    "54": 478,
    "55": 477,
    "56": 477,
    "57": 477,
    "58": 477,
    "59": 477,
    "6": 477,
    "60": 477,
    "61": 477,
    "62": 478,
    "63": 478,
    "64": 478,
    "65": 479,
    "66": 477,
    "67": 477,
    "68": 477,
    "69": 478,
    "7": 477,
    "70": 477,
    "71": 477,
    "8": 478,
    "9": 477
  },
  "episodes_checked": 72,
  "evidence_class": "public_dataset_row_audit",
  "missing_columns": [],
  "physical_pier_evidence": false,
  "raw_action_to_processed_action_skew_ms": {
    "maximum": 10.769844055175781,
    "median": 2.5284290313720703
  },
  "route_metrics_allowed": false,
  "rows_checked": 34350,
  "schema_passed": true,
  "schema_version": "0.1.0-extension",
  "source_action_clock_error_ms": {
    "maximum": 154.19348907470703,
    "median": 72.56269454956055
  },
  "timeline_failures": [],
  "timeline_passed": true,
  "unique_prompts": [
    "insert the cable into the holder"
  ]
}



==> anc/evidence/remote/pier_execution/__init__.py <==
"""Optional robot-execution extension for PIER research experiments."""

from .gate import EvidenceGate, GateConfig
from .models import Decision, GateObservation, VerificationMode

__all__ = [
    "Decision",
    "EvidenceGate",
    "GateConfig",
    "GateObservation",
    "VerificationMode",
]



==> anc/evidence/remote/pier_execution/demo_trace.py <==
"""Generate a deterministic, hardware-free evidence-gate trace for rehearsal."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

from .models import GateObservation, VerificationMode
from .trace import GateTraceSession, load_trace


def generate_demo_trace(output: Path) -> dict[str, object]:
    if output.exists():
        output.unlink()
    session = GateTraceSession(
        run_id="SYNTHETIC-REHEARSAL-001",
        mode=VerificationMode.VISUAL_TACTILE_RECOVERY,
        output=output,
    )
    cases = (
        ("approach", GateObservation(1_000_000_000, 0.94, 0.05, 0.02, False, ("rgb-001", "tac-001"))),
        ("contact", GateObservation(1_020_000_000, 0.92, 0.93, 0.08, False, ("rgb-002", "tac-002"))),
        ("route", GateObservation(1_040_000_000, 0.90, 0.91, 0.82, False, ("rgb-003", "tac-003"))),
        ("route", GateObservation(1_060_000_000, 0.91, 0.92, 0.07, False, ("rgb-004", "tac-004"))),
        ("target", GateObservation(1_080_000_000, 0.95, 0.94, 0.04, True, ("rgb-005", "tac-005"))),
    )
    for stage_id, observation in cases:
        session.evaluate(stage_id, observation)
    records = load_trace(output)
    return {
        "evidence_class": "synthetic_rehearsal_summary",
        "physical_evidence": False,
        "hardware_commands_issued": 0,
        "records": len(records),
        "decisions": [record["decision"] for record in records],
        "output": str(output),
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output",
        type=Path,
        default=Path("experiments/icra_2027/local/synthetic_trace.jsonl"),
    )
    args = parser.parse_args()
    print(json.dumps(generate_demo_trace(args.output), indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())



==> anc/evidence/remote/pier_execution/gate.py <==
"""Deterministic evidence gate used before any hardware command adapter.

The gate recommends a bounded action. It never sends commands to a robot and
does not replace the robot controller, emergency stop, or operator authority.
"""

from __future__ import annotations

from dataclasses import dataclass

from .models import Decision, GateObservation, GateResult, VerificationMode


@dataclass(frozen=True, slots=True)
class GateConfig:
    minimum_vision_confidence: float = 0.70
    minimum_contact_confidence: float = 0.65
    maximum_slip_score: float = 0.35
    maximum_retries: int = 1

    def __post_init__(self) -> None:
        for name, value in (
            ("minimum_vision_confidence", self.minimum_vision_confidence),
            ("minimum_contact_confidence", self.minimum_contact_confidence),
            ("maximum_slip_score", self.maximum_slip_score),
        ):
            if not 0.0 <= value <= 1.0:
                raise ValueError(f"{name} must be inside [0, 1]")
        if self.maximum_retries < 0:
            raise ValueError("maximum_retries must be non-negative")


class EvidenceGate:
    def __init__(self, config: GateConfig | None = None) -> None:
        self.config = config or GateConfig()

    def evaluate(
        self,
        mode: VerificationMode,
        observation: GateObservation,
        *,
        retries_used: int = 0,
    ) -> GateResult:
        if retries_used < 0:
            raise ValueError("retries_used must be non-negative")
        if observation.overload:
            return self._result(
                Decision.SAFE_STOP, "tactile_overload", mode, observation, retries_used
            )

        if mode is VerificationMode.DIRECT:
            return self._result(
                Decision.PROCEED, "direct_baseline", mode, observation, retries_used
            )

        if observation.vision_confidence < self.config.minimum_vision_confidence:
            return self._failed_check("vision_unconfirmed", mode, observation, retries_used)

        if mode is VerificationMode.VISION_ONLY:
            return self._result(
                Decision.PROCEED, "vision_confirmed", mode, observation, retries_used
            )

        if observation.tactile_contact_confidence is None:
            return self._failed_check("tactile_missing", mode, observation, retries_used)
        if observation.tactile_contact_confidence < self.config.minimum_contact_confidence:
            return self._failed_check("contact_unconfirmed", mode, observation, retries_used)
        if observation.slip_score is None:
            return self._failed_check("slip_unobserved", mode, observation, retries_used)
        if observation.slip_score > self.config.maximum_slip_score:
            return self._failed_check("slip_detected", mode, observation, retries_used)

        return self._result(
            Decision.PROCEED, "visual_tactile_confirmed", mode, observation, retries_used
        )

    def _failed_check(
        self,
        reason: str,
        mode: VerificationMode,
        observation: GateObservation,
        retries_used: int,
    ) -> GateResult:
        recoverable = mode is VerificationMode.VISUAL_TACTILE_RECOVERY
        decision = (
            Decision.RETRY
            if recoverable and retries_used < self.config.maximum_retries
            else Decision.SAFE_STOP
        )
        return self._result(decision, reason, mode, observation, retries_used)

    @staticmethod
    def _result(
        decision: Decision,
        reason: str,
        mode: VerificationMode,
        observation: GateObservation,
        retries_used: int,
    ) -> GateResult:
        return GateResult(
            decision=decision,
            reason=reason,
            mode=mode,
            retries_used=retries_used,
            evidence_ids=observation.evidence_ids,
        )



==> anc/evidence/remote/pier_execution/models.py <==
"""Dependency-free contracts for visual-tactile execution verification."""

from __future__ import annotations

from dataclasses import dataclass
from enum import StrEnum
from math import isfinite


class VerificationMode(StrEnum):
    DIRECT = "direct"
    VISION_ONLY = "vision_only"
    VISUAL_TACTILE = "visual_tactile"
    VISUAL_TACTILE_RECOVERY = "visual_tactile_recovery"


class Decision(StrEnum):
    PROCEED = "proceed"
    RETRY = "retry"
    SAFE_STOP = "safe_stop"


@dataclass(frozen=True, slots=True)
class GateObservation:
    """One synchronized observation at an execution decision boundary."""

    timestamp_ns: int
    vision_confidence: float
    tactile_contact_confidence: float | None = None
    slip_score: float | None = None
    overload: bool = False
    evidence_ids: tuple[str, ...] = ()

    def __post_init__(self) -> None:
        if self.timestamp_ns < 0:
            raise ValueError("timestamp_ns must be non-negative")
        for name, value in (
            ("vision_confidence", self.vision_confidence),
            ("tactile_contact_confidence", self.tactile_contact_confidence),
            ("slip_score", self.slip_score),
        ):
            if value is not None and (not isfinite(value) or not 0.0 <= value <= 1.0):
                raise ValueError(f"{name} must be finite and inside [0, 1]")


@dataclass(frozen=True, slots=True)
class GateResult:
    decision: Decision
    reason: str
    mode: VerificationMode
    retries_used: int
    evidence_ids: tuple[str, ...]



==> anc/evidence/remote/pier_execution/simulation.py <==
"""Deterministic fault-injection campaign for the evidence gate.

This is a software simulation, not robot physics and not physical evidence.
"""

from __future__ import annotations

import argparse
from collections import Counter
import json
from pathlib import Path
from typing import Iterable

from .gate import EvidenceGate
from .models import Decision, GateObservation, VerificationMode


SCENARIOS = {
    "nominal": GateObservation(1, 0.95, 0.85, 0.10, False, ("rgb", "tactile")),
    "vision_loss": GateObservation(2, 0.20, 0.85, 0.10, False, ("rgb", "tactile")),
    "contact_missing": GateObservation(3, 0.95, 0.20, 0.10, False, ("rgb", "tactile")),
    "slip": GateObservation(4, 0.95, 0.85, 0.80, False, ("rgb", "tactile")),
    "overload": GateObservation(5, 0.95, 0.85, 0.10, True, ("rgb", "tactile")),
}


def run_campaign() -> dict[str, object]:
    gate = EvidenceGate()
    records: list[dict[str, object]] = []
    counts: dict[str, Counter[str]] = {
        mode.value: Counter() for mode in VerificationMode
    }

    for mode in VerificationMode:
        for scenario, observation in SCENARIOS.items():
            first = gate.evaluate(mode, observation, retries_used=0)
            final = first
            recovered = False
            if first.decision is Decision.RETRY:
                # Simulate one successful re-observation/re-grasp. Overload never
                # enters this branch because it always requests safe stop.
                final = gate.evaluate(mode, SCENARIOS["nominal"], retries_used=1)
                recovered = final.decision is Decision.PROCEED
            counts[mode.value][first.decision.value] += 1
            if recovered:
                counts[mode.value]["recovered"] += 1
            records.append(
                {
                    "mode": mode.value,
                    "scenario": scenario,
                    "initial_decision": first.decision.value,
                    "initial_reason": first.reason,
                    "final_decision": final.decision.value,
                    "recovered": recovered,
                }
            )

    return {
        "campaign": "deterministic_gate_fault_injection_v0",
        "evidence_class": "software_simulation_only",
        "hardware_commands_issued": 0,
        "scenario_count": len(SCENARIOS),
        "mode_count": len(VerificationMode),
        "summary": {mode: dict(value) for mode, value in counts.items()},
        "records": records,
        "claim_boundary": (
            "Validates decision logic only; does not establish physical task "
            "success, tactile accuracy, sim-to-real transfer, or safety certification."
        ),
    }


def main(argv: Iterable[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args(argv)
    result = run_campaign()
    rendered = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(rendered, encoding="utf-8")
    else:
        print(rendered, end="")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())



==> anc/evidence/remote/pier_execution/trace.py <==
"""Append-only, hardware-independent trace for evidence-gate decisions."""

from __future__ import annotations

import json
import os
from pathlib import Path

from .gate import EvidenceGate
from .models import Decision, GateObservation, GateResult, VerificationMode


class GateTraceSession:
    """Evaluate stages and append replayable decisions without commanding hardware."""

    def __init__(
        self,
        *,
        run_id: str,
        mode: VerificationMode,
        output: Path,
        gate: EvidenceGate | None = None,
    ) -> None:
        if not run_id.strip():
            raise ValueError("run_id must not be empty")
        self.run_id = run_id
        self.mode = mode
        self.output = output
        self.gate = gate or EvidenceGate()
        self._retries: dict[str, int] = {}
        self._last_timestamp_ns = -1

    def evaluate(self, stage_id: str, observation: GateObservation) -> GateResult:
        if not stage_id.strip():
            raise ValueError("stage_id must not be empty")
        if observation.timestamp_ns <= self._last_timestamp_ns:
            raise ValueError("trace timestamps must be strictly increasing")
        retries_before = self._retries.get(stage_id, 0)
        result = self.gate.evaluate(
            self.mode,
            observation,
            retries_used=retries_before,
        )
        retries_after = retries_before + 1 if result.decision is Decision.RETRY else retries_before
        self._retries[stage_id] = retries_after
        self._last_timestamp_ns = observation.timestamp_ns
        self._append(
            {
                "schema_version": "0.1.0-extension",
                "evidence_class": "gate_decision_trace",
                "hardware_commands_issued": 0,
                "run_id": self.run_id,
                "stage_id": stage_id,
                "timestamp_ns": observation.timestamp_ns,
                "mode": self.mode.value,
                "observation": {
                    "vision_confidence": observation.vision_confidence,
                    "tactile_contact_confidence": observation.tactile_contact_confidence,
                    "slip_score": observation.slip_score,
                    "overload": observation.overload,
                    "evidence_ids": list(observation.evidence_ids),
                },
                "decision": result.decision.value,
                "reason": result.reason,
                "retries_before": retries_before,
                "retries_after": retries_after,
            }
        )
        return result

    def _append(self, value: dict[str, object]) -> None:
        self.output.parent.mkdir(parents=True, exist_ok=True)
        with self.output.open("a", encoding="utf-8") as stream:
            stream.write(json.dumps(value, sort_keys=True) + "\n")
            stream.flush()
            os.fsync(stream.fileno())


def load_trace(path: Path) -> list[dict[str, object]]:
    if not path.exists():
        return []
    values: list[dict[str, object]] = []
    for line_number, line in enumerate(path.read_text(encoding="utf-8").splitlines(), start=1):
        if not line.strip():
            continue
        value = json.loads(line)
        if value.get("hardware_commands_issued") != 0:
            raise ValueError(f"line {line_number}: trace must not claim hardware commands")
        values.append(value)
    return values



==> anc/evidence/remote/pier_execution/verification.py <==
"""Exhaustively verify evidence-gate invariants on a bounded input grid."""

from __future__ import annotations

import argparse
import json
from pathlib import Path
from typing import Iterable

from .gate import EvidenceGate
from .models import Decision, GateObservation, VerificationMode


def verify_input_grid() -> dict[str, object]:
    gate = EvidenceGate()
    violations: list[dict[str, object]] = []
    cases = 0
    vision_values = (0.0, 0.69, 0.70, 1.0)
    contact_values = (None, 0.0, 0.64, 0.65, 1.0)
    slip_values = (None, 0.0, 0.35, 0.36, 1.0)

    for mode in VerificationMode:
        for vision in vision_values:
            for contact in contact_values:
                for slip in slip_values:
                    for overload in (False, True):
                        for retries in (0, 1):
                            cases += 1
                            observation = GateObservation(
                                timestamp_ns=cases,
                                vision_confidence=vision,
                                tactile_contact_confidence=contact,
                                slip_score=slip,
                                overload=overload,
                                evidence_ids=("visual", "tactile"),
                            )
                            result = gate.evaluate(mode, observation, retries_used=retries)
                            failures: list[str] = []
                            if overload and result.decision is not Decision.SAFE_STOP:
                                failures.append("overload_must_stop")
                            if not overload and mode is VerificationMode.DIRECT and result.decision is not Decision.PROCEED:
                                failures.append("direct_non_overload_must_proceed")
                            if result.decision is Decision.RETRY and not (
                                mode is VerificationMode.VISUAL_TACTILE_RECOVERY and retries == 0
                            ):
                                failures.append("retry_must_be_bounded")
                            if result.evidence_ids != observation.evidence_ids:
                                failures.append("evidence_ids_must_be_preserved")
                            if result.decision is Decision.PROCEED and mode is not VerificationMode.DIRECT:
                                if vision < gate.config.minimum_vision_confidence:
                                    failures.append("proceed_requires_vision")
                                if mode is not VerificationMode.VISION_ONLY and (
                                    contact is None
                                    or contact < gate.config.minimum_contact_confidence
                                    or slip is None
                                    or slip > gate.config.maximum_slip_score
                                ):
                                    failures.append("proceed_requires_tactile")
                            if failures:
                                violations.append(
                                    {
                                        "mode": mode.value,
                                        "vision": vision,
                                        "contact": contact,
                                        "slip": slip,
                                        "overload": overload,
                                        "retries": retries,
                                        "decision": result.decision.value,
                                        "violations": failures,
                                    }
                                )

    return {
        "verification": "bounded_exhaustive_gate_input_grid_v0",
        "evidence_class": "software_verification_only",
        "hardware_commands_issued": 0,
        "cases_evaluated": cases,
        "violations": violations,
        "passed": not violations,
        "claim_boundary": (
            "Verifies implementation invariants on the declared finite grid only; it does "
            "not establish physical safety, sensing accuracy, or task performance."
        ),
    }


def main(argv: Iterable[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args(argv)
    result = verify_input_grid()
    rendered = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(rendered, encoding="utf-8")
    else:
        print(rendered, end="")
    return 0 if result["passed"] else 1


if __name__ == "__main__":
    raise SystemExit(main())



==> anc/evidence/stress_runs/stress_dnry6hfs/cases.jsonl <==
{"case": 0, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:0:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:0:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 1, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:1:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:1:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 2, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:2:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:2:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 3, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:3:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:3:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 4, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:4:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:4:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 5, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:5:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:5:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 6, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:6:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:6:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 7, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:7:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:7:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 8, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:8:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:8:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 9, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:9:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:9:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 10, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:10:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:10:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 11, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:11:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:11:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 12, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:12:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:12:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 13, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:13:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:13:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 14, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:14:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:14:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 15, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:15:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:15:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 16, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:16:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:16:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 17, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:17:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:17:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 18, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:18:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:18:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 19, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:19:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:19:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 20, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:20:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:20:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 21, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:21:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:21:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 22, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:22:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:22:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 23, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:23:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:23:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 24, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:24:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:24:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 25, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:25:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:25:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 26, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:26:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:26:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 27, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:27:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:27:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 28, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:28:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:28:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 29, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:29:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:29:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 30, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:30:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:30:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 31, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:31:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:31:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 32, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:32:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:32:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 33, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:33:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:33:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 34, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:34:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:34:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 35, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:35:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:35:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 36, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:36:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:36:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 37, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:37:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:37:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 38, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:38:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:38:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 39, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:39:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:39:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 40, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:40:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:40:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 41, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:41:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:41:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 42, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:42:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:42:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 43, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:43:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:43:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 44, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:44:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:44:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 45, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:45:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:45:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 46, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:46:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:46:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 47, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:47:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:47:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 48, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:48:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:48:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 49, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:49:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:49:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 50, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:50:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:50:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 51, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:51:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:51:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 52, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:52:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:52:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 53, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:53:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:53:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 54, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:54:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:54:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 55, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:55:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:55:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 56, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:56:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:56:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 57, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:57:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:57:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 58, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:58:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:58:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 59, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:59:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:59:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 60, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:60:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:60:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 61, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:61:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:61:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 62, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:62:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:62:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 63, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:63:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:63:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 64, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:64:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:64:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 65, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:65:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:65:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 66, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:66:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:66:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 67, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:67:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:67:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 68, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:68:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:68:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 69, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:69:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:69:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 70, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:70:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:70:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 71, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:71:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:71:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 72, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:72:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:72:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 73, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:73:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:73:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 74, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:74:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:74:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 75, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:75:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:75:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 76, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:76:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:76:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 77, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:77:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:77:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 78, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:78:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:78:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 79, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:79:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:79:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 80, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:80:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:80:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 81, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:81:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:81:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 82, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:82:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:82:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 83, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:83:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:83:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 84, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:84:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:84:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 85, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:85:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:85:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 86, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:86:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:86:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 87, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:87:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:87:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 88, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:88:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:88:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 89, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:89:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:89:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 90, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:90:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:90:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 91, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:91:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:91:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 92, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:92:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:92:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 93, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:93:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:93:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 94, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:94:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:94:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 95, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:95:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:95:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 96, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:96:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:96:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 97, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:97:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:97:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 98, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:98:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:98:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 99, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:99:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:99:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 100, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:100:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:100:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 101, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:101:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:101:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 102, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:102:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:102:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 103, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:103:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:103:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 104, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:104:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:104:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 105, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:105:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:105:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 106, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:106:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:106:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 107, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:107:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:107:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 108, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:108:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:108:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 109, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:109:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:109:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 110, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:110:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:110:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 111, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:111:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:111:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 112, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:112:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:112:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 113, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:113:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:113:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 114, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:114:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:114:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 115, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:115:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:115:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 116, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:116:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:116:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 117, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:117:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:117:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 118, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:118:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:118:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 119, "condition": "clean", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["clean:119:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:119:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 120, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:120:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:120:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 121, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:121:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:121:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 122, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:122:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:122:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 123, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:123:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:123:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 124, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:124:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:124:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 125, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:125:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:125:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 126, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:126:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:126:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 127, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:127:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:127:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 128, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:128:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:128:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 129, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:129:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:129:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 130, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:130:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:130:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 131, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:131:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:131:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 132, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:132:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:132:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 133, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:133:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:133:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 134, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:134:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:134:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 135, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:135:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:135:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 136, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:136:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:136:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 137, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:137:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:137:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 138, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:138:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:138:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 139, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:139:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:139:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 140, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:140:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:140:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 141, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:141:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:141:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 142, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:142:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:142:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 143, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:143:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:143:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 144, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:144:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:144:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 145, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:145:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:145:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 146, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:146:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:146:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 147, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:147:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:147:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 148, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:148:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:148:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 149, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:149:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:149:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 150, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:150:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:150:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 151, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:151:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:151:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 152, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:152:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:152:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 153, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:153:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:153:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 154, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:154:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:154:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 155, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:155:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:155:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 156, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:156:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:156:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 157, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:157:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:157:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 158, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:158:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:158:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 159, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:159:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:159:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 160, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:160:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:160:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 161, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:161:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:161:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 162, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:162:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:162:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 163, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:163:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:163:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 164, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:164:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:164:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 165, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:165:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:165:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 166, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:166:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:166:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 167, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:167:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:167:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 168, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:168:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:168:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 169, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:169:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:169:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 170, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:170:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:170:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 171, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:171:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:171:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 172, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:172:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:172:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 173, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:173:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:173:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 174, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:174:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:174:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 175, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:175:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:175:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 176, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:176:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:176:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 177, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:177:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:177:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 178, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:178:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:178:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 179, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:179:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:179:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 180, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:180:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:180:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 181, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:181:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:181:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 182, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:182:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:182:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 183, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:183:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:183:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 184, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:184:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:184:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 185, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:185:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:185:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 186, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:186:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:186:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 187, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:187:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:187:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 188, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:188:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:188:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 189, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:189:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:189:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 190, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:190:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:190:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 191, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:191:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:191:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 192, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:192:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:192:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 193, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:193:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:193:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 194, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:194:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:194:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 195, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:195:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:195:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 196, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:196:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:196:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 197, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:197:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:197:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 198, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:198:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:198:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 199, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:199:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:199:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 200, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:200:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:200:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 201, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:201:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:201:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 202, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:202:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:202:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 203, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:203:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:203:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 204, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:204:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:204:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 205, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:205:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:205:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 206, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:206:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:206:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 207, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:207:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:207:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 208, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:208:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:208:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 209, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:209:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:209:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 210, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:210:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:210:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 211, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:211:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:211:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 212, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:212:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:212:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 213, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:213:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:213:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 214, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:214:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:214:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 215, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:215:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:215:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 216, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:216:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:216:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 217, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:217:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:217:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 218, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:218:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:218:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 219, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:219:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:219:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 220, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:220:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:220:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 221, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:221:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:221:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 222, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:222:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:222:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 223, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:223:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:223:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 224, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:224:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:224:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 225, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:225:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:225:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 226, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:226:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:226:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 227, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:227:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:227:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 228, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:228:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:228:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 229, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:229:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:229:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 230, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:230:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:230:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 231, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:231:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:231:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 232, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:232:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:232:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 233, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:233:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:233:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 234, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:234:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:234:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 235, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:235:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:235:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 236, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:236:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:236:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 237, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:237:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:237:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 238, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["clean:238:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:238:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 239, "condition": "clean", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["clean:239:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["clean:239:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 0, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:0:0"], "overload": false, "slip_score": 0.5124486142202221, "tactile_contact_confidence": 0.6547996837679357, "timestamp_ns": 990000000, "vision_confidence": 0.6331920883570475}, {"evidence_ids": ["noise:0:1"], "overload": false, "slip_score": 0.24657287061969155, "tactile_contact_confidence": 0.840563149459146, "timestamp_ns": 990000000, "vision_confidence": 0.7913951246078312}]}
{"case": 1, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:1:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9703613293231457}, {"evidence_ids": ["noise:1:1"], "overload": false, "slip_score": 0.044805246063208154, "tactile_contact_confidence": 0.9752750149112496, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 2, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:2:0"], "overload": false, "slip_score": 0.3984071642561332, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9379019099717725}, {"evidence_ids": ["noise:2:1"], "overload": false, "slip_score": 0.1419943076975588, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.6260480836717401}]}
{"case": 3, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:3:0"], "overload": false, "slip_score": 0.11433436778267932, "tactile_contact_confidence": 0.9478609522235316, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:3:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9598072866644419, "timestamp_ns": 990000000, "vision_confidence": 0.7483537508887438}]}
{"case": 4, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:4:0"], "overload": false, "slip_score": 0.3777356856680735, "tactile_contact_confidence": 0.8502680102223318, "timestamp_ns": 990000000, "vision_confidence": 0.839946022527492}, {"evidence_ids": ["noise:4:1"], "overload": false, "slip_score": 0.40716868951335317, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8176552437282497}]}
{"case": 5, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:5:0"], "overload": false, "slip_score": 0.1669199941654222, "tactile_contact_confidence": 0.7519101186484791, "timestamp_ns": 990000000, "vision_confidence": 0.7323397918301479}, {"evidence_ids": ["noise:5:1"], "overload": false, "slip_score": 0.2870335419383424, "tactile_contact_confidence": 0.9103764471909489, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 6, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:6:0"], "overload": false, "slip_score": 0.06680083901215697, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8589655023153155}, {"evidence_ids": ["noise:6:1"], "overload": false, "slip_score": 0.10414611286541843, "tactile_contact_confidence": 0.7571085410769434, "timestamp_ns": 990000000, "vision_confidence": 0.9397494050189525}]}
{"case": 7, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:7:0"], "overload": false, "slip_score": 0.06439825756401354, "tactile_contact_confidence": 0.8375722493022543, "timestamp_ns": 990000000, "vision_confidence": 0.8979391838770653}, {"evidence_ids": ["noise:7:1"], "overload": false, "slip_score": 0.3393754071206233, "tactile_contact_confidence": 0.2297096997267143, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 8, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:8:0"], "overload": false, "slip_score": 0.06954177776327361, "tactile_contact_confidence": 0.6998132848023315, "timestamp_ns": 990000000, "vision_confidence": 0.789642990014202}, {"evidence_ids": ["noise:8:1"], "overload": false, "slip_score": 0.1936486902607628, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9414962031877541}]}
{"case": 9, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:9:0"], "overload": false, "slip_score": 0.1991108088182496, "tactile_contact_confidence": 0.5720521399153184, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:9:1"], "overload": false, "slip_score": 0.027733696149412096, "tactile_contact_confidence": 0.829988497546781, "timestamp_ns": 990000000, "vision_confidence": 0.8788476825325742}]}
{"case": 10, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:10:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.93615929212781}, {"evidence_ids": ["noise:10:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8773287269341814, "timestamp_ns": 990000000, "vision_confidence": 0.7156184146856759}]}
{"case": 11, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:11:0"], "overload": false, "slip_score": 0.41598947190811575, "tactile_contact_confidence": 0.8285339097922014, "timestamp_ns": 990000000, "vision_confidence": 0.7883442800404541}, {"evidence_ids": ["noise:11:1"], "overload": false, "slip_score": 0.1689720796805601, "tactile_contact_confidence": 0.6634788286019689, "timestamp_ns": 990000000, "vision_confidence": 0.7344812911294634}]}
{"case": 12, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:12:0"], "overload": false, "slip_score": 0.20971250084759463, "tactile_contact_confidence": 0.6331381908766816, "timestamp_ns": 990000000, "vision_confidence": 0.9094986136919598}, {"evidence_ids": ["noise:12:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8286594758509122}]}
{"case": 13, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:13:0"], "overload": false, "slip_score": 0.06948456469585094, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.7582326561280464}, {"evidence_ids": ["noise:13:1"], "overload": false, "slip_score": 0.3445738662429658, "tactile_contact_confidence": 0.7571455321764645, "timestamp_ns": 990000000, "vision_confidence": 0.8861762797087006}]}
{"case": 14, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:14:0"], "overload": false, "slip_score": 0.09985195128963446, "tactile_contact_confidence": 0.6966006784836756, "timestamp_ns": 990000000, "vision_confidence": 0.9006735161946712}, {"evidence_ids": ["noise:14:1"], "overload": false, "slip_score": 0.0833820785615358, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9325890837176039}]}
{"case": 15, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:15:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.42871791882572174, "timestamp_ns": 990000000, "vision_confidence": 0.7516831026993646}, {"evidence_ids": ["noise:15:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6145273356867479, "timestamp_ns": 990000000, "vision_confidence": 0.6680839924804105}]}
{"case": 16, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:16:0"], "overload": false, "slip_score": 0.08754705513254059, "tactile_contact_confidence": 0.9916547795295543, "timestamp_ns": 990000000, "vision_confidence": 0.9192019326834487}, {"evidence_ids": ["noise:16:1"], "overload": false, "slip_score": 0.051518369629793614, "tactile_contact_confidence": 0.6408563140524005, "timestamp_ns": 990000000, "vision_confidence": 0.6764301025652227}]}
{"case": 17, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:17:0"], "overload": false, "slip_score": 0.011177383689174564, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:17:1"], "overload": false, "slip_score": 0.3687025520609223, "tactile_contact_confidence": 0.8757685894360207, "timestamp_ns": 990000000, "vision_confidence": 0.6015735744049834}]}
{"case": 18, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:18:0"], "overload": false, "slip_score": 0.28825160946340017, "tactile_contact_confidence": 0.7794444845391355, "timestamp_ns": 990000000, "vision_confidence": 0.8763215258878432}, {"evidence_ids": ["noise:18:1"], "overload": false, "slip_score": 0.1743503759795293, "tactile_contact_confidence": 0.8603389657114775, "timestamp_ns": 990000000, "vision_confidence": 0.9399669387487485}]}
{"case": 19, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:19:0"], "overload": false, "slip_score": 0.30217427832714044, "tactile_contact_confidence": 0.6790617671875476, "timestamp_ns": 990000000, "vision_confidence": 0.8390812281106007}, {"evidence_ids": ["noise:19:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7973658507177384, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 20, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:20:0"], "overload": false, "slip_score": 0.20376775750440904, "tactile_contact_confidence": 0.8212765118954123, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:20:1"], "overload": false, "slip_score": 0.17970002061414242, "tactile_contact_confidence": 0.78510783269004, "timestamp_ns": 990000000, "vision_confidence": 0.8081282933269317}]}
{"case": 21, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:21:0"], "overload": false, "slip_score": 0.1776809239096695, "tactile_contact_confidence": 0.9445013515339966, "timestamp_ns": 990000000, "vision_confidence": 0.6390566569795118}, {"evidence_ids": ["noise:21:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8694191677181775, "timestamp_ns": 990000000, "vision_confidence": 0.9414254657853707}]}
{"case": 22, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:22:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8582494549919449, "timestamp_ns": 990000000, "vision_confidence": 0.9395501110458778}, {"evidence_ids": ["noise:22:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7128325292127584, "timestamp_ns": 990000000, "vision_confidence": 0.70668886743067}]}
{"case": 23, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:23:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9931806232163747, "timestamp_ns": 990000000, "vision_confidence": 0.8183819389133147}, {"evidence_ids": ["noise:23:1"], "overload": false, "slip_score": 0.023000271517257878, "tactile_contact_confidence": 0.7465167640559343, "timestamp_ns": 990000000, "vision_confidence": 0.8810842654131947}]}
{"case": 24, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:24:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7869205492642416, "timestamp_ns": 990000000, "vision_confidence": 0.6745465916824662}, {"evidence_ids": ["noise:24:1"], "overload": false, "slip_score": 0.04983793296192888, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8233004627360495}]}
{"case": 25, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:25:0"], "overload": false, "slip_score": 0.35274965792590096, "tactile_contact_confidence": 0.7873037918862179, "timestamp_ns": 990000000, "vision_confidence": 0.8237374351783715}, {"evidence_ids": ["noise:25:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.795045600541884, "timestamp_ns": 990000000, "vision_confidence": 0.5768510834179623}]}
{"case": 26, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:26:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7935901371103825, "timestamp_ns": 990000000, "vision_confidence": 0.6313756117429323}, {"evidence_ids": ["noise:26:1"], "overload": false, "slip_score": 0.018109418856219472, "tactile_contact_confidence": 0.9599693414349032, "timestamp_ns": 990000000, "vision_confidence": 0.8997418887215244}]}
{"case": 27, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:27:0"], "overload": false, "slip_score": 0.12452755786806932, "tactile_contact_confidence": 0.9893130348307925, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:27:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9393775651331977, "timestamp_ns": 990000000, "vision_confidence": 0.8997964427004902}]}
{"case": 28, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:28:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8286744936500371, "timestamp_ns": 990000000, "vision_confidence": 0.973184788931816}, {"evidence_ids": ["noise:28:1"], "overload": false, "slip_score": 0.3398976066882724, "tactile_contact_confidence": 0.8910532390151622, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 29, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:29:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8397018932381798}, {"evidence_ids": ["noise:29:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6782400024889116, "timestamp_ns": 990000000, "vision_confidence": 0.8825018485586732}]}
{"case": 30, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:30:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8040868521482506, "timestamp_ns": 990000000, "vision_confidence": 0.6469273726673054}, {"evidence_ids": ["noise:30:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8632372543874656, "timestamp_ns": 990000000, "vision_confidence": 0.7965933475242934}]}
{"case": 31, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:31:0"], "overload": false, "slip_score": 0.25793578077687157, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.6255272735166408}, {"evidence_ids": ["noise:31:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9914922063072633, "timestamp_ns": 990000000, "vision_confidence": 0.9568252696448533}]}
{"case": 32, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:32:0"], "overload": false, "slip_score": 0.251301321358289, "tactile_contact_confidence": 0.8290928695280559, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:32:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9480341258466859, "timestamp_ns": 990000000, "vision_confidence": 0.7309065228862698}]}
{"case": 33, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:33:0"], "overload": false, "slip_score": 0.3107033289233556, "tactile_contact_confidence": 0.9745292401754726, "timestamp_ns": 990000000, "vision_confidence": 0.8997382381446238}, {"evidence_ids": ["noise:33:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 34, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:34:0"], "overload": false, "slip_score": 0.358452615396074, "tactile_contact_confidence": 0.7252219030297203, "timestamp_ns": 990000000, "vision_confidence": 0.5247811269140075}, {"evidence_ids": ["noise:34:1"], "overload": false, "slip_score": 0.08461295374130007, "tactile_contact_confidence": 0.8097801065443376, "timestamp_ns": 990000000, "vision_confidence": 0.5898208253590032}]}
{"case": 35, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:35:0"], "overload": false, "slip_score": 0.1680060733598715, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9640610682449975}, {"evidence_ids": ["noise:35:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9177497933103757, "timestamp_ns": 990000000, "vision_confidence": 0.8926086036161125}]}
{"case": 36, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:36:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6737440975475503, "timestamp_ns": 990000000, "vision_confidence": 0.954997891337793}, {"evidence_ids": ["noise:36:1"], "overload": false, "slip_score": 0.0211490212953077, "tactile_contact_confidence": 0.9981351167660514, "timestamp_ns": 990000000, "vision_confidence": 0.8184957906160452}]}
{"case": 37, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:37:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6999064714425083, "timestamp_ns": 990000000, "vision_confidence": 0.9994449329873187}, {"evidence_ids": ["noise:37:1"], "overload": false, "slip_score": 0.19463773087515232, "tactile_contact_confidence": 0.7466011818959928, "timestamp_ns": 990000000, "vision_confidence": 0.6993125489859408}]}
{"case": 38, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:38:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8007982369669101, "timestamp_ns": 990000000, "vision_confidence": 0.48650587726199623}, {"evidence_ids": ["noise:38:1"], "overload": false, "slip_score": 0.15278639095100688, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8905537457599834}]}
{"case": 39, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:39:0"], "overload": false, "slip_score": 0.11254916825036804, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8592969939989391}, {"evidence_ids": ["noise:39:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.6379992848192872}]}
{"case": 40, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:40:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8976653808273998, "timestamp_ns": 990000000, "vision_confidence": 0.8360103167371791}, {"evidence_ids": ["noise:40:1"], "overload": false, "slip_score": 0.14854012572637812, "tactile_contact_confidence": 0.9427133697771328, "timestamp_ns": 990000000, "vision_confidence": 0.78843157977698}]}
{"case": 41, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:41:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6319240833530747, "timestamp_ns": 990000000, "vision_confidence": 0.4620089573112248}, {"evidence_ids": ["noise:41:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8607178858432313}]}
{"case": 42, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:42:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7618427573161148, "timestamp_ns": 990000000, "vision_confidence": 0.860127440287808}, {"evidence_ids": ["noise:42:1"], "overload": false, "slip_score": 0.22490444377056482, "tactile_contact_confidence": 0.8506499257660552, "timestamp_ns": 990000000, "vision_confidence": 0.5395633353546638}]}
{"case": 43, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:43:0"], "overload": false, "slip_score": 0.06436880105585349, "tactile_contact_confidence": 0.931271049060747, "timestamp_ns": 990000000, "vision_confidence": 0.9546690863983986}, {"evidence_ids": ["noise:43:1"], "overload": false, "slip_score": 0.3198458507007289, "tactile_contact_confidence": 0.7851486842810658, "timestamp_ns": 990000000, "vision_confidence": 0.658192474522243}]}
{"case": 44, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:44:0"], "overload": false, "slip_score": 0.16476708889472852, "tactile_contact_confidence": 0.8313283863895878, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:44:1"], "overload": false, "slip_score": 0.08684973797947229, "tactile_contact_confidence": 0.8842064076829373, "timestamp_ns": 990000000, "vision_confidence": 0.9402913984604762}]}
{"case": 45, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:45:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9757422274902519, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:45:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6195816465431286, "timestamp_ns": 990000000, "vision_confidence": 0.7946772149454814}]}
{"case": 46, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:46:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7659759257273768, "timestamp_ns": 990000000, "vision_confidence": 0.7698700879713489}, {"evidence_ids": ["noise:46:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8745987091180366, "timestamp_ns": 990000000, "vision_confidence": 0.6656607458463866}]}
{"case": 47, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:47:0"], "overload": false, "slip_score": 0.2585480357169766, "tactile_contact_confidence": 0.7440986079550459, "timestamp_ns": 990000000, "vision_confidence": 0.6820060560547933}, {"evidence_ids": ["noise:47:1"], "overload": false, "slip_score": 0.3111960134630519, "tactile_contact_confidence": 0.6680886227659749, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 48, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:48:0"], "overload": false, "slip_score": 0.05689380240689801, "tactile_contact_confidence": 0.8680389321116038, "timestamp_ns": 990000000, "vision_confidence": 0.33586422818536166}, {"evidence_ids": ["noise:48:1"], "overload": false, "slip_score": 0.11746560611352758, "tactile_contact_confidence": 0.7737847025376366, "timestamp_ns": 990000000, "vision_confidence": 0.7720187036487911}]}
{"case": 49, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:49:0"], "overload": false, "slip_score": 0.0569224365660774, "tactile_contact_confidence": 0.7190008765934686, "timestamp_ns": 990000000, "vision_confidence": 0.7307229617738659}, {"evidence_ids": ["noise:49:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7971427335170167, "timestamp_ns": 990000000, "vision_confidence": 0.742812785843404}]}
{"case": 50, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:50:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.5788048324483936, "timestamp_ns": 990000000, "vision_confidence": 0.7770997438610941}, {"evidence_ids": ["noise:50:1"], "overload": false, "slip_score": 0.1900969172724744, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.464921287345644}]}
{"case": 51, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:51:0"], "overload": false, "slip_score": 0.11798911989923708, "tactile_contact_confidence": 0.7994184947195009, "timestamp_ns": 990000000, "vision_confidence": 0.8139438879340393}, {"evidence_ids": ["noise:51:1"], "overload": false, "slip_score": 0.010577682710379413, "tactile_contact_confidence": 0.9373316842021646, "timestamp_ns": 990000000, "vision_confidence": 0.7666091118947257}]}
{"case": 52, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:52:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8798871274259329, "timestamp_ns": 990000000, "vision_confidence": 0.7599694160535491}, {"evidence_ids": ["noise:52:1"], "overload": false, "slip_score": 0.3355968310955562, "tactile_contact_confidence": 0.9145879034648556, "timestamp_ns": 990000000, "vision_confidence": 0.8580083811949448}]}
{"case": 53, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:53:0"], "overload": false, "slip_score": 0.04343540958790684, "tactile_contact_confidence": 0.6499759632073429, "timestamp_ns": 990000000, "vision_confidence": 0.7457366826821723}, {"evidence_ids": ["noise:53:1"], "overload": false, "slip_score": 0.4180965654607416, "tactile_contact_confidence": 0.8003205386492184, "timestamp_ns": 990000000, "vision_confidence": 0.5609788539501072}]}
{"case": 54, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:54:0"], "overload": false, "slip_score": 0.3309505549900076, "tactile_contact_confidence": 0.4066797605177647, "timestamp_ns": 990000000, "vision_confidence": 0.763318301570055}, {"evidence_ids": ["noise:54:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.5951125986529195, "timestamp_ns": 990000000, "vision_confidence": 0.4565274550529929}]}
{"case": 55, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:55:0"], "overload": false, "slip_score": 0.43258655391426226, "tactile_contact_confidence": 0.9476910596590945, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:55:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6522752462091658, "timestamp_ns": 990000000, "vision_confidence": 0.4592367169079353}]}
{"case": 56, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:56:0"], "overload": false, "slip_score": 0.4191414452989637, "tactile_contact_confidence": 0.7211168312565911, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:56:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8608481814730893, "timestamp_ns": 990000000, "vision_confidence": 0.292150335631818}]}
{"case": 57, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:57:0"], "overload": false, "slip_score": 0.12707740050149344, "tactile_contact_confidence": 0.9329766281730767, "timestamp_ns": 990000000, "vision_confidence": 0.661401745848877}, {"evidence_ids": ["noise:57:1"], "overload": false, "slip_score": 0.31538912677840436, "tactile_contact_confidence": 0.8533083484755183, "timestamp_ns": 990000000, "vision_confidence": 0.9012840049980437}]}
{"case": 58, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:58:0"], "overload": false, "slip_score": 0.45274147580462143, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.645477580800178}, {"evidence_ids": ["noise:58:1"], "overload": false, "slip_score": 0.1628849445221658, "tactile_contact_confidence": 0.8267685211535106, "timestamp_ns": 990000000, "vision_confidence": 0.8882287923514337}]}
{"case": 59, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:59:0"], "overload": false, "slip_score": 0.012548642806210805, "tactile_contact_confidence": 0.6829477542230014, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:59:1"], "overload": false, "slip_score": 0.16383076217556342, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8441360156309456}]}
{"case": 60, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:60:0"], "overload": false, "slip_score": 0.18767544217080134, "tactile_contact_confidence": 0.6596814062894505, "timestamp_ns": 990000000, "vision_confidence": 0.8897325553360689}, {"evidence_ids": ["noise:60:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9268096505586325, "timestamp_ns": 990000000, "vision_confidence": 0.8262958533952783}]}
{"case": 61, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:61:0"], "overload": false, "slip_score": 0.28725778399012236, "tactile_contact_confidence": 0.7191321902592086, "timestamp_ns": 990000000, "vision_confidence": 0.8473944610528282}, {"evidence_ids": ["noise:61:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6817081984283407, "timestamp_ns": 990000000, "vision_confidence": 0.5101929227872498}]}
{"case": 62, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:62:0"], "overload": false, "slip_score": 0.08131606258796281, "tactile_contact_confidence": 0.4972984641035173, "timestamp_ns": 990000000, "vision_confidence": 0.740279609346295}, {"evidence_ids": ["noise:62:1"], "overload": false, "slip_score": 0.10558652946826677, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 63, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:63:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.5772351292240834, "timestamp_ns": 990000000, "vision_confidence": 0.7060272266298584}, {"evidence_ids": ["noise:63:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8954683505863705, "timestamp_ns": 990000000, "vision_confidence": 0.9220983914913745}]}
{"case": 64, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:64:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8627782273320955}, {"evidence_ids": ["noise:64:1"], "overload": false, "slip_score": 0.41234303637385317, "tactile_contact_confidence": 0.5768045276316706, "timestamp_ns": 990000000, "vision_confidence": 0.7998090799923862}]}
{"case": 65, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:65:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9210636353332363, "timestamp_ns": 990000000, "vision_confidence": 0.9126613862619393}, {"evidence_ids": ["noise:65:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9385301183885182, "timestamp_ns": 990000000, "vision_confidence": 0.9020260528490514}]}
{"case": 66, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:66:0"], "overload": false, "slip_score": 0.11315289508199877, "tactile_contact_confidence": 0.5112905601599171, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:66:1"], "overload": false, "slip_score": 0.17598792290015977, "tactile_contact_confidence": 0.6799462803796024, "timestamp_ns": 990000000, "vision_confidence": 0.7814789224200058}]}
{"case": 67, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:67:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.2934644306284875, "timestamp_ns": 990000000, "vision_confidence": 0.5733217917491209}, {"evidence_ids": ["noise:67:1"], "overload": false, "slip_score": 0.10118206590153833, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.7460557245921727}]}
{"case": 68, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:68:0"], "overload": false, "slip_score": 0.3700597892048566, "tactile_contact_confidence": 0.8338494618913834, "timestamp_ns": 990000000, "vision_confidence": 0.7374582148450939}, {"evidence_ids": ["noise:68:1"], "overload": false, "slip_score": 0.057542007122736064, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 69, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:69:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6389089204300687, "timestamp_ns": 990000000, "vision_confidence": 0.7197440566052926}, {"evidence_ids": ["noise:69:1"], "overload": false, "slip_score": 0.1443936852959388, "tactile_contact_confidence": 0.7675552233729702, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 70, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:70:0"], "overload": false, "slip_score": 0.21287090460129332, "tactile_contact_confidence": 0.7424231017893487, "timestamp_ns": 990000000, "vision_confidence": 0.5018476087839158}, {"evidence_ids": ["noise:70:1"], "overload": false, "slip_score": 0.0943922977147452, "tactile_contact_confidence": 0.5516717030605618, "timestamp_ns": 990000000, "vision_confidence": 0.5993859263909302}]}
{"case": 71, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:71:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8054637646791537, "timestamp_ns": 990000000, "vision_confidence": 0.8395101980206718}, {"evidence_ids": ["noise:71:1"], "overload": false, "slip_score": 0.28881327381065325, "tactile_contact_confidence": 0.865757329513202, "timestamp_ns": 990000000, "vision_confidence": 0.6096438988687846}]}
{"case": 72, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:72:0"], "overload": false, "slip_score": 0.02314268118671968, "tactile_contact_confidence": 0.7462058295706229, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:72:1"], "overload": false, "slip_score": 0.4840717546301211, "tactile_contact_confidence": 0.6570583757628787, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 73, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:73:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8537393122754879}, {"evidence_ids": ["noise:73:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7442867229121706, "timestamp_ns": 990000000, "vision_confidence": 0.5317475623616614}]}
{"case": 74, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:74:0"], "overload": false, "slip_score": 0.10079809189145786, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8728945526401516}, {"evidence_ids": ["noise:74:1"], "overload": false, "slip_score": 0.1757505097931561, "tactile_contact_confidence": 0.7115273201133888, "timestamp_ns": 990000000, "vision_confidence": 0.7810424116647973}]}
{"case": 75, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:75:0"], "overload": false, "slip_score": 0.1536238674869674, "tactile_contact_confidence": 0.7433784536224642, "timestamp_ns": 990000000, "vision_confidence": 0.6541834358187948}, {"evidence_ids": ["noise:75:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8985840908215532, "timestamp_ns": 990000000, "vision_confidence": 0.8511074987319407}]}
{"case": 76, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:76:0"], "overload": false, "slip_score": 0.3666418686798206, "tactile_contact_confidence": 0.5574499138407899, "timestamp_ns": 990000000, "vision_confidence": 0.657798671528706}, {"evidence_ids": ["noise:76:1"], "overload": false, "slip_score": 0.2623641440956468, "tactile_contact_confidence": 0.27683135518044455, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 77, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:77:0"], "overload": false, "slip_score": 0.04199385984097446, "tactile_contact_confidence": 0.9859879999658653, "timestamp_ns": 990000000, "vision_confidence": 0.6545966711311154}, {"evidence_ids": ["noise:77:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.820323083113888}]}
{"case": 78, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:78:0"], "overload": false, "slip_score": 0.014787478867305623, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9469994091837199}, {"evidence_ids": ["noise:78:1"], "overload": false, "slip_score": 0.019580900129826523, "tactile_contact_confidence": 0.993176465315107, "timestamp_ns": 990000000, "vision_confidence": 0.3633090833768215}]}
{"case": 79, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:79:0"], "overload": false, "slip_score": 0.005480166680392334, "tactile_contact_confidence": 0.8014424549794077, "timestamp_ns": 990000000, "vision_confidence": 0.5882662152462655}, {"evidence_ids": ["noise:79:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8597477228621608, "timestamp_ns": 990000000, "vision_confidence": 0.5816718767648266}]}
{"case": 80, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:80:0"], "overload": false, "slip_score": 0.35082075126694456, "tactile_contact_confidence": 0.9948676096846284, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:80:1"], "overload": false, "slip_score": 0.22318213788290686, "tactile_contact_confidence": 0.8373169056762446, "timestamp_ns": 990000000, "vision_confidence": 0.9830076440247941}]}
{"case": 81, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:81:0"], "overload": false, "slip_score": 0.009498230904120358, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.5336759942219889}, {"evidence_ids": ["noise:81:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9692072400018437, "timestamp_ns": 990000000, "vision_confidence": 0.9914942528428823}]}
{"case": 82, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:82:0"], "overload": false, "slip_score": 0.2473323509391031, "tactile_contact_confidence": 0.6995696126487146, "timestamp_ns": 990000000, "vision_confidence": 0.5366679096855833}, {"evidence_ids": ["noise:82:1"], "overload": false, "slip_score": 0.08689497054085568, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 83, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:83:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9192537430356486, "timestamp_ns": 990000000, "vision_confidence": 0.938222607863558}, {"evidence_ids": ["noise:83:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8462539721878256, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 84, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:84:0"], "overload": false, "slip_score": 0.19283100960446942, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:84:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7169926803225233, "timestamp_ns": 990000000, "vision_confidence": 0.7794951142155394}]}
{"case": 85, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:85:0"], "overload": false, "slip_score": 0.22064119407834354, "tactile_contact_confidence": 0.8734647238361329, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:85:1"], "overload": false, "slip_score": 0.17888960077878377, "tactile_contact_confidence": 0.7449879186262198, "timestamp_ns": 990000000, "vision_confidence": 0.8739525280429166}]}
{"case": 86, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:86:0"], "overload": false, "slip_score": 0.14448280985039452, "tactile_contact_confidence": 0.997884570460431, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:86:1"], "overload": false, "slip_score": 0.20283593581022707, "tactile_contact_confidence": 0.9034130275261958, "timestamp_ns": 990000000, "vision_confidence": 0.8032463807055277}]}
{"case": 87, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:87:0"], "overload": false, "slip_score": 0.18287744725230476, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.5694043283889288}, {"evidence_ids": ["noise:87:1"], "overload": false, "slip_score": 0.3441936282833966, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8312096063560036}]}
{"case": 88, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:88:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.4269921514410485, "timestamp_ns": 990000000, "vision_confidence": 0.9076917613080762}, {"evidence_ids": ["noise:88:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7709081857113429, "timestamp_ns": 990000000, "vision_confidence": 0.7926882837368091}]}
{"case": 89, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:89:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.9300075378008825, "timestamp_ns": 990000000, "vision_confidence": 0.7494023082654238}, {"evidence_ids": ["noise:89:1"], "overload": false, "slip_score": 0.01445325243134954, "tactile_contact_confidence": 0.6154044222760511, "timestamp_ns": 990000000, "vision_confidence": 0.9812888343413957}]}
{"case": 90, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:90:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7019141878415263, "timestamp_ns": 990000000, "vision_confidence": 0.6845477887168279}, {"evidence_ids": ["noise:90:1"], "overload": false, "slip_score": 0.3937353858449143, "tactile_contact_confidence": 0.8758747223697937, "timestamp_ns": 990000000, "vision_confidence": 0.8198302475356428}]}
{"case": 91, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:91:0"], "overload": false, "slip_score": 0.03081651435321467, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.5907300330480516}, {"evidence_ids": ["noise:91:1"], "overload": false, "slip_score": 0.008067187490073999, "tactile_contact_confidence": 0.7305477234944533, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 92, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:92:0"], "overload": false, "slip_score": 0.036536196719421835, "tactile_contact_confidence": 0.6539651955801158, "timestamp_ns": 990000000, "vision_confidence": 0.856066733614697}, {"evidence_ids": ["noise:92:1"], "overload": false, "slip_score": 0.3357270978339161, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9287108702376234}]}
{"case": 93, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:93:0"], "overload": false, "slip_score": 0.07205374578142931, "tactile_contact_confidence": 0.40536727171119274, "timestamp_ns": 990000000, "vision_confidence": 0.904522010770686}, {"evidence_ids": ["noise:93:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.707819599495269, "timestamp_ns": 990000000, "vision_confidence": 0.6690668727503986}]}
{"case": 94, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:94:0"], "overload": false, "slip_score": 0.08710021228971382, "tactile_contact_confidence": 0.8429111355675762, "timestamp_ns": 990000000, "vision_confidence": 0.7279614629680241}, {"evidence_ids": ["noise:94:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.757193564024731}]}
{"case": 95, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:95:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8721512967837903, "timestamp_ns": 990000000, "vision_confidence": 0.7682705584868912}, {"evidence_ids": ["noise:95:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.6005248963447833}]}
{"case": 96, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:96:0"], "overload": false, "slip_score": 0.15116893309473597, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.5349301709898782}, {"evidence_ids": ["noise:96:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6684748234672582, "timestamp_ns": 990000000, "vision_confidence": 0.385286644958183}]}
{"case": 97, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:97:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.5938774285157931}, {"evidence_ids": ["noise:97:1"], "overload": false, "slip_score": 0.28535893873948753, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 98, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:98:0"], "overload": false, "slip_score": 0.321779412584188, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.5106921750447746}, {"evidence_ids": ["noise:98:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.654540270750328, "timestamp_ns": 990000000, "vision_confidence": 0.8355230716491836}]}
{"case": 99, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:99:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.7674352456521475}, {"evidence_ids": ["noise:99:1"], "overload": false, "slip_score": 0.05875750439266122, "tactile_contact_confidence": 0.9609083946760579, "timestamp_ns": 990000000, "vision_confidence": 0.8809809658743727}]}
{"case": 100, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:100:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.735728368849554}, {"evidence_ids": ["noise:100:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.7912657306966819}]}
{"case": 101, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:101:0"], "overload": false, "slip_score": 0.29025163476794746, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9130085302948374}, {"evidence_ids": ["noise:101:1"], "overload": false, "slip_score": 0.2523787593053659, "tactile_contact_confidence": 0.9124539095424828, "timestamp_ns": 990000000, "vision_confidence": 0.2625954566344296}]}
{"case": 102, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:102:0"], "overload": false, "slip_score": 0.0667449795630666, "tactile_contact_confidence": 0.5104715356844766, "timestamp_ns": 990000000, "vision_confidence": 0.5166878514716979}, {"evidence_ids": ["noise:102:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8091207079018429, "timestamp_ns": 990000000, "vision_confidence": 0.8756246682387168}]}
{"case": 103, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:103:0"], "overload": false, "slip_score": 0.25869579307654644, "tactile_contact_confidence": 0.5165814771124665, "timestamp_ns": 990000000, "vision_confidence": 0.8921993672439311}, {"evidence_ids": ["noise:103:1"], "overload": false, "slip_score": 0.08955183280080928, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9677966868713972}]}
{"case": 104, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:104:0"], "overload": false, "slip_score": 0.28791294780507326, "tactile_contact_confidence": 0.5456141091919063, "timestamp_ns": 990000000, "vision_confidence": 0.7941371871449185}, {"evidence_ids": ["noise:104:1"], "overload": false, "slip_score": 0.2620084562742423, "tactile_contact_confidence": 0.9578957852134743, "timestamp_ns": 990000000, "vision_confidence": 0.7569017584570765}]}
{"case": 105, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:105:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6451057619634792, "timestamp_ns": 990000000, "vision_confidence": 0.9756472019414784}, {"evidence_ids": ["noise:105:1"], "overload": false, "slip_score": 0.04736611981909477, "tactile_contact_confidence": 0.690516709132803, "timestamp_ns": 990000000, "vision_confidence": 0.8950322600751781}]}
{"case": 106, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:106:0"], "overload": false, "slip_score": 0.29549640803738675, "tactile_contact_confidence": 0.48914325858225555, "timestamp_ns": 990000000, "vision_confidence": 0.8809657610731396}, {"evidence_ids": ["noise:106:1"], "overload": false, "slip_score": 0.017082929596538357, "tactile_contact_confidence": 0.9321986669400659, "timestamp_ns": 990000000, "vision_confidence": 0.8392452228560345}]}
{"case": 107, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:107:0"], "overload": false, "slip_score": 0.048111914151908935, "tactile_contact_confidence": 0.8732822297588176, "timestamp_ns": 990000000, "vision_confidence": 0.9262696387735856}, {"evidence_ids": ["noise:107:1"], "overload": false, "slip_score": 0.04704343205112593, "tactile_contact_confidence": 0.7877703312107046, "timestamp_ns": 990000000, "vision_confidence": 0.8518249847178635}]}
{"case": 108, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:108:0"], "overload": false, "slip_score": 0.20105874365286194, "tactile_contact_confidence": 0.9315957048588275, "timestamp_ns": 990000000, "vision_confidence": 0.7011033883183722}, {"evidence_ids": ["noise:108:1"], "overload": false, "slip_score": 0.2078194558108182, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 109, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:109:0"], "overload": false, "slip_score": 0.04961886289054773, "tactile_contact_confidence": 0.9347369180233567, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:109:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 110, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:110:0"], "overload": false, "slip_score": 0.2110404355665148, "tactile_contact_confidence": 0.7007137011089378, "timestamp_ns": 990000000, "vision_confidence": 0.7401417611044092}, {"evidence_ids": ["noise:110:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.8031242860263854, "timestamp_ns": 990000000, "vision_confidence": 0.892511465081762}]}
{"case": 111, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:111:0"], "overload": false, "slip_score": 0.04148851935563459, "tactile_contact_confidence": 0.7119747590182289, "timestamp_ns": 990000000, "vision_confidence": 0.9702458532165243}, {"evidence_ids": ["noise:111:1"], "overload": false, "slip_score": 0.1926952437863933, "tactile_contact_confidence": 0.8335770534828839, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 112, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:112:0"], "overload": false, "slip_score": 0.23744513946429668, "tactile_contact_confidence": 0.528143175219312, "timestamp_ns": 990000000, "vision_confidence": 0.411197722630301}, {"evidence_ids": ["noise:112:1"], "overload": false, "slip_score": 0.2684282348039163, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8249599552516108}]}
{"case": 113, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:113:0"], "overload": false, "slip_score": 0.2510204124516269, "tactile_contact_confidence": 0.860327367985952, "timestamp_ns": 990000000, "vision_confidence": 0.7682297606901763}, {"evidence_ids": ["noise:113:1"], "overload": false, "slip_score": 0.1908959870838976, "tactile_contact_confidence": 0.7819783993551148, "timestamp_ns": 990000000, "vision_confidence": 0.6428190471252342}]}
{"case": 114, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:114:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.6470951459029288}, {"evidence_ids": ["noise:114:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.703956255892694, "timestamp_ns": 990000000, "vision_confidence": 0.6591682776850918}]}
{"case": 115, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:115:0"], "overload": false, "slip_score": 0.055626689412249075, "tactile_contact_confidence": 0.7067942047488858, "timestamp_ns": 990000000, "vision_confidence": 0.8181779846789371}, {"evidence_ids": ["noise:115:1"], "overload": false, "slip_score": 0.2574800626645216, "tactile_contact_confidence": 0.7763422341746864, "timestamp_ns": 990000000, "vision_confidence": 0.9219172362144329}]}
{"case": 116, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:116:0"], "overload": false, "slip_score": 0.16332731974303688, "tactile_contact_confidence": 0.7598446153007199, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:116:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.582378137805933, "timestamp_ns": 990000000, "vision_confidence": 0.8104423794020936}]}
{"case": 117, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:117:0"], "overload": false, "slip_score": 0.0624420017153727, "tactile_contact_confidence": 0.9774981519791895, "timestamp_ns": 990000000, "vision_confidence": 0.6506664917957048}, {"evidence_ids": ["noise:117:1"], "overload": false, "slip_score": 0.050733192869449384, "tactile_contact_confidence": 0.18513046913032238, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 118, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:118:0"], "overload": false, "slip_score": 0.07433486537319736, "tactile_contact_confidence": 0.5918182772036107, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:118:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6897066097980736, "timestamp_ns": 990000000, "vision_confidence": 0.855664312755919}]}
{"case": 119, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["noise:119:0"], "overload": false, "slip_score": 0.4250694051787157, "tactile_contact_confidence": 0.8374857839910413, "timestamp_ns": 990000000, "vision_confidence": 0.9142105650185129}, {"evidence_ids": ["noise:119:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.6670887396577505, "timestamp_ns": 990000000, "vision_confidence": 0.997980512801306}]}
{"case": 120, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:120:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.07938264794998659, "timestamp_ns": 990000000, "vision_confidence": 0.9987349705501088}, {"evidence_ids": ["noise:120:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.2227938403501723, "timestamp_ns": 990000000, "vision_confidence": 0.7217846687072398}]}
{"case": 121, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:121:0"], "overload": false, "slip_score": 0.3327953514618511, "tactile_contact_confidence": 0.5769361449118766, "timestamp_ns": 990000000, "vision_confidence": 0.9358425176953852}, {"evidence_ids": ["noise:121:1"], "overload": false, "slip_score": 0.7285791101986517, "tactile_contact_confidence": 0.6279531732502605, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 122, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:122:0"], "overload": false, "slip_score": 0.009524690111628792, "tactile_contact_confidence": 0.5159072541690839, "timestamp_ns": 990000000, "vision_confidence": 0.8341037389632288}, {"evidence_ids": ["noise:122:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.055611914061311135, "timestamp_ns": 990000000, "vision_confidence": 0.8719653708372243}]}
{"case": 123, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:123:0"], "overload": false, "slip_score": 0.858014112934452, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.804419933889909}, {"evidence_ids": ["noise:123:1"], "overload": false, "slip_score": 0.7574985196825021, "tactile_contact_confidence": 0.6456315035630945, "timestamp_ns": 990000000, "vision_confidence": 0.41674990444985044}]}
{"case": 124, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:124:0"], "overload": false, "slip_score": 0.14671944711693607, "tactile_contact_confidence": 0.013636732573231336, "timestamp_ns": 990000000, "vision_confidence": 0.9008909348255606}, {"evidence_ids": ["noise:124:1"], "overload": false, "slip_score": 0.12305015043190648, "tactile_contact_confidence": 0.4324714777325276, "timestamp_ns": 990000000, "vision_confidence": 0.8680954003153689}]}
{"case": 125, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:125:0"], "overload": false, "slip_score": 0.32280929032948313, "tactile_contact_confidence": 0.7948909570279725, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:125:1"], "overload": false, "slip_score": 0.533066463345932, "tactile_contact_confidence": 0.8453734277501576, "timestamp_ns": 990000000, "vision_confidence": 0.9441995985501727}]}
{"case": 126, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:126:0"], "overload": false, "slip_score": 0.1291424484513703, "tactile_contact_confidence": 0.35530698410254763, "timestamp_ns": 990000000, "vision_confidence": 0.8920327124755267}, {"evidence_ids": ["noise:126:1"], "overload": false, "slip_score": 0.5166249247282333, "tactile_contact_confidence": 0.1916260306208411, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 127, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:127:0"], "overload": false, "slip_score": 0.6231136649752986, "tactile_contact_confidence": 0.9722936897647524, "timestamp_ns": 990000000, "vision_confidence": 0.8553037425875062}, {"evidence_ids": ["noise:127:1"], "overload": false, "slip_score": 0.7600174116120322, "tactile_contact_confidence": 0.9711481824177377, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 128, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:128:0"], "overload": false, "slip_score": 0.24109634571724906, "tactile_contact_confidence": 0.3291692211951228, "timestamp_ns": 990000000, "vision_confidence": 0.9463203151450218}, {"evidence_ids": ["noise:128:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.3691487573642759, "timestamp_ns": 990000000, "vision_confidence": 0.7810625772446815}]}
{"case": 129, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:129:0"], "overload": false, "slip_score": 0.8102823455554942, "tactile_contact_confidence": 0.5595279130919382, "timestamp_ns": 990000000, "vision_confidence": 0.8508317802062905}, {"evidence_ids": ["noise:129:1"], "overload": false, "slip_score": 0.668292049505936, "tactile_contact_confidence": 0.5960769968639057, "timestamp_ns": 990000000, "vision_confidence": 0.7465418620526867}]}
{"case": 130, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:130:0"], "overload": false, "slip_score": 0.21962582997980207, "tactile_contact_confidence": 0.36984009387568717, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:130:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.402304526041631, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 131, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:131:0"], "overload": false, "slip_score": 0.6203607844361037, "tactile_contact_confidence": 0.7517071532089932, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:131:1"], "overload": false, "slip_score": 0.5271454651517078, "tactile_contact_confidence": 0.8225998665325464, "timestamp_ns": 990000000, "vision_confidence": 0.6253902441608838}]}
{"case": 132, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:132:0"], "overload": false, "slip_score": 0.1399820971717459, "tactile_contact_confidence": 0.2323748464103115, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:132:1"], "overload": false, "slip_score": 0.2241164313405599, "tactile_contact_confidence": 0.37755345357962045, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 133, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:133:0"], "overload": false, "slip_score": 0.35090813363617673, "tactile_contact_confidence": 0.8731451526286624, "timestamp_ns": 990000000, "vision_confidence": 0.5982345714895317}, {"evidence_ids": ["noise:133:1"], "overload": false, "slip_score": 0.817916735509384, "tactile_contact_confidence": 0.6447661899713842, "timestamp_ns": 990000000, "vision_confidence": 0.8266253285090934}]}
{"case": 134, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:134:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.09372296140294384, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:134:1"], "overload": false, "slip_score": 0.21084941901912627, "tactile_contact_confidence": 0.2650939502218163, "timestamp_ns": 990000000, "vision_confidence": 0.6438277599419202}]}
{"case": 135, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:135:0"], "overload": false, "slip_score": 1.0, "tactile_contact_confidence": 0.8356243229117053, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:135:1"], "overload": false, "slip_score": 0.9783409154342431, "tactile_contact_confidence": 0.768065668448627, "timestamp_ns": 990000000, "vision_confidence": 0.8191491175712327}]}
{"case": 136, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:136:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.2444324211923941, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:136:1"], "overload": false, "slip_score": 0.011116912542230531, "tactile_contact_confidence": 0.5282230663241337, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 137, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:137:0"], "overload": false, "slip_score": 1.0, "tactile_contact_confidence": 0.8353132037764662, "timestamp_ns": 990000000, "vision_confidence": 0.8202600148607266}, {"evidence_ids": ["noise:137:1"], "overload": false, "slip_score": 0.9329549898265606, "tactile_contact_confidence": 0.8516186924271486, "timestamp_ns": 990000000, "vision_confidence": 0.7756460275245604}]}
{"case": 138, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:138:0"], "overload": false, "slip_score": 0.20055628944529083, "tactile_contact_confidence": 0.41430375316150475, "timestamp_ns": 990000000, "vision_confidence": 0.7944604178934481}, {"evidence_ids": ["noise:138:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.19267454833127787, "timestamp_ns": 990000000, "vision_confidence": 0.37558248723276433}]}
{"case": 139, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:139:0"], "overload": false, "slip_score": 0.7880011278391291, "tactile_contact_confidence": 0.8262440513877669, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:139:1"], "overload": false, "slip_score": 0.6542803624831931, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.7282058051167571}]}
{"case": 140, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:140:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.20098693559806688, "timestamp_ns": 990000000, "vision_confidence": 0.8780741309295977}, {"evidence_ids": ["noise:140:1"], "overload": false, "slip_score": 0.15995108983151157, "tactile_contact_confidence": 0.005062306515414783, "timestamp_ns": 990000000, "vision_confidence": 0.7920730319728433}]}
{"case": 141, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:141:0"], "overload": false, "slip_score": 0.957053150598179, "tactile_contact_confidence": 0.8982644875707738, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:141:1"], "overload": false, "slip_score": 0.7912924540519426, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.9908387374184741}]}
{"case": 142, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:142:0"], "overload": false, "slip_score": 0.044044686509683274, "tactile_contact_confidence": 0.7051014256884752, "timestamp_ns": 990000000, "vision_confidence": 0.9459068687346198}, {"evidence_ids": ["noise:142:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.2941751440406451, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 143, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:143:0"], "overload": false, "slip_score": 0.7665932717544435, "tactile_contact_confidence": 0.7278867475557887, "timestamp_ns": 990000000, "vision_confidence": 0.5598658543861109}, {"evidence_ids": ["noise:143:1"], "overload": false, "slip_score": 0.7038073077626216, "tactile_contact_confidence": 0.8240744909539803, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 144, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:144:0"], "overload": false, "slip_score": 0.22936225056159118, "tactile_contact_confidence": 0.7176824376766855, "timestamp_ns": 990000000, "vision_confidence": 0.8292987395730615}, {"evidence_ids": ["noise:144:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.15251658293970113, "timestamp_ns": 990000000, "vision_confidence": 0.7583581836469521}]}
{"case": 145, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:145:0"], "overload": false, "slip_score": 0.4668807233264447, "tactile_contact_confidence": 0.8514610031027326, "timestamp_ns": 990000000, "vision_confidence": 0.9132702102104194}, {"evidence_ids": ["noise:145:1"], "overload": false, "slip_score": 0.5004851569746043, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.7010814773148092}]}
{"case": 146, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:146:0"], "overload": false, "slip_score": 0.27144065237373527, "tactile_contact_confidence": 0.0, "timestamp_ns": 990000000, "vision_confidence": 0.8576540968607038}, {"evidence_ids": ["noise:146:1"], "overload": false, "slip_score": 0.19754993919579514, "tactile_contact_confidence": 0.16136042097867037, "timestamp_ns": 990000000, "vision_confidence": 0.668416713278768}]}
{"case": 147, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:147:0"], "overload": false, "slip_score": 0.9565787188529373, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.45150719200309325}, {"evidence_ids": ["noise:147:1"], "overload": false, "slip_score": 0.6432969188627788, "tactile_contact_confidence": 0.854964958901239, "timestamp_ns": 990000000, "vision_confidence": 0.5430892372938319}]}
{"case": 148, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:148:0"], "overload": false, "slip_score": 0.419720134225837, "tactile_contact_confidence": 0.365957652748499, "timestamp_ns": 990000000, "vision_confidence": 0.7388297145026991}, {"evidence_ids": ["noise:148:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.34455279389937304, "timestamp_ns": 990000000, "vision_confidence": 0.9442958900139055}]}
{"case": 149, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:149:0"], "overload": false, "slip_score": 0.4335120168225146, "tactile_contact_confidence": 0.8285402893879096, "timestamp_ns": 990000000, "vision_confidence": 0.8385903217466418}, {"evidence_ids": ["noise:149:1"], "overload": false, "slip_score": 0.9527339055165036, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8726388616255172}]}
{"case": 150, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:150:0"], "overload": false, "slip_score": 0.006127994200368525, "tactile_contact_confidence": 0.2856362292498501, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:150:1"], "overload": false, "slip_score": 0.16503345147495393, "tactile_contact_confidence": 0.5131129117679932, "timestamp_ns": 990000000, "vision_confidence": 0.8411890470220691}]}
{"case": 151, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:151:0"], "overload": false, "slip_score": 0.6685859987052235, "tactile_contact_confidence": 0.8443861134559901, "timestamp_ns": 990000000, "vision_confidence": 0.7853624171522491}, {"evidence_ids": ["noise:151:1"], "overload": false, "slip_score": 0.7246855370530135, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.5571828793341804}]}
{"case": 152, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:152:0"], "overload": false, "slip_score": 0.056069889452370555, "tactile_contact_confidence": 0.08794799946406465, "timestamp_ns": 990000000, "vision_confidence": 0.7046717738753008}, {"evidence_ids": ["noise:152:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.33768080917759813, "timestamp_ns": 990000000, "vision_confidence": 0.7257369364004707}]}
{"case": 153, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:153:0"], "overload": false, "slip_score": 0.5444244684115793, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:153:1"], "overload": false, "slip_score": 0.6092434005476136, "tactile_contact_confidence": 0.87929131917404, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 154, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:154:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.3234624628845514, "timestamp_ns": 990000000, "vision_confidence": 0.9552187487944732}, {"evidence_ids": ["noise:154:1"], "overload": false, "slip_score": 0.23550623770017232, "tactile_contact_confidence": 0.4041077633319256, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 155, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:155:0"], "overload": false, "slip_score": 0.4132291567423797, "tactile_contact_confidence": 0.8693777316838238, "timestamp_ns": 990000000, "vision_confidence": 0.7309429785969808}, {"evidence_ids": ["noise:155:1"], "overload": false, "slip_score": 0.8421101574412068, "tactile_contact_confidence": 0.7680904422415811, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 156, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:156:0"], "overload": false, "slip_score": 0.13674141064718626, "tactile_contact_confidence": 0.38853745806849116, "timestamp_ns": 990000000, "vision_confidence": 0.9683532628836015}, {"evidence_ids": ["noise:156:1"], "overload": false, "slip_score": 0.010152596557541554, "tactile_contact_confidence": 0.4505762854997012, "timestamp_ns": 990000000, "vision_confidence": 0.7660003775390778}]}
{"case": 157, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:157:0"], "overload": false, "slip_score": 0.5780252997529152, "tactile_contact_confidence": 0.5898137454598622, "timestamp_ns": 990000000, "vision_confidence": 0.9586306269670485}, {"evidence_ids": ["noise:157:1"], "overload": false, "slip_score": 0.9182855828123603, "tactile_contact_confidence": 0.8552083967402124, "timestamp_ns": 990000000, "vision_confidence": 0.7807385624187502}]}
{"case": 158, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:158:0"], "overload": false, "slip_score": 0.002963218689933808, "tactile_contact_confidence": 0.22848349444590846, "timestamp_ns": 990000000, "vision_confidence": 0.745511134087143}, {"evidence_ids": ["noise:158:1"], "overload": false, "slip_score": 0.03223505200269407, "tactile_contact_confidence": 0.02437401560818131, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 159, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:159:0"], "overload": false, "slip_score": 0.6521835359436682, "tactile_contact_confidence": 0.8148959120399822, "timestamp_ns": 990000000, "vision_confidence": 0.7366325507258936}, {"evidence_ids": ["noise:159:1"], "overload": false, "slip_score": 1.0, "tactile_contact_confidence": 0.522316757613605, "timestamp_ns": 990000000, "vision_confidence": 0.7238591609333255}]}
{"case": 160, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:160:0"], "overload": false, "slip_score": 0.20323642370268577, "tactile_contact_confidence": 0.47870321399719656, "timestamp_ns": 990000000, "vision_confidence": 0.8938789668804576}, {"evidence_ids": ["noise:160:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.22455554814606177, "timestamp_ns": 990000000, "vision_confidence": 0.8536130956142781}]}
{"case": 161, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:161:0"], "overload": false, "slip_score": 0.5552904023551329, "tactile_contact_confidence": 0.708734172265095, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:161:1"], "overload": false, "slip_score": 0.42623249355190623, "tactile_contact_confidence": 0.5546685177591226, "timestamp_ns": 990000000, "vision_confidence": 0.6668466342914381}]}
{"case": 162, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:162:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.4759609176249513, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:162:1"], "overload": false, "slip_score": 0.21025268495657037, "tactile_contact_confidence": 0.0, "timestamp_ns": 990000000, "vision_confidence": 0.8503999442205221}]}
{"case": 163, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:163:0"], "overload": false, "slip_score": 0.46568399294312257, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.7308442853895939}, {"evidence_ids": ["noise:163:1"], "overload": false, "slip_score": 0.42946484168704147, "tactile_contact_confidence": 0.6141346901427817, "timestamp_ns": 990000000, "vision_confidence": 0.9454722978883863}]}
{"case": 164, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:164:0"], "overload": false, "slip_score": 0.5838011089277962, "tactile_contact_confidence": 0.19691262988587405, "timestamp_ns": 990000000, "vision_confidence": 0.6129844891917637}, {"evidence_ids": ["noise:164:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.351265531227732, "timestamp_ns": 990000000, "vision_confidence": 0.7887455690189981}]}
{"case": 165, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:165:0"], "overload": false, "slip_score": 1.0, "tactile_contact_confidence": 0.7234227096780315, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:165:1"], "overload": false, "slip_score": 0.4352714727607874, "tactile_contact_confidence": 0.6309999975235778, "timestamp_ns": 990000000, "vision_confidence": 0.7017608888628564}]}
{"case": 166, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:166:0"], "overload": false, "slip_score": 0.38493627574704314, "tactile_contact_confidence": 0.13773950723773565, "timestamp_ns": 990000000, "vision_confidence": 0.6984534751661481}, {"evidence_ids": ["noise:166:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.31709321387059447, "timestamp_ns": 990000000, "vision_confidence": 0.8629625102983721}]}
{"case": 167, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:167:0"], "overload": false, "slip_score": 0.8926280927214145, "tactile_contact_confidence": 0.7884679517143096, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:167:1"], "overload": false, "slip_score": 0.6708887917273486, "tactile_contact_confidence": 0.793029329353395, "timestamp_ns": 990000000, "vision_confidence": 0.8977323730410649}]}
{"case": 168, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:168:0"], "overload": false, "slip_score": 0.297042853048643, "tactile_contact_confidence": 0.29340505609541917, "timestamp_ns": 990000000, "vision_confidence": 0.7533695246071607}, {"evidence_ids": ["noise:168:1"], "overload": false, "slip_score": 0.024050791289357387, "tactile_contact_confidence": 0.4415759096001495, "timestamp_ns": 990000000, "vision_confidence": 0.7147755297446348}]}
{"case": 169, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:169:0"], "overload": false, "slip_score": 0.730971331619294, "tactile_contact_confidence": 0.8303812916803242, "timestamp_ns": 990000000, "vision_confidence": 0.6398415268280351}, {"evidence_ids": ["noise:169:1"], "overload": false, "slip_score": 0.801990377821967, "tactile_contact_confidence": 0.3341043447868419, "timestamp_ns": 990000000, "vision_confidence": 0.535478848657038}]}
{"case": 170, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:170:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.3003997119297404, "timestamp_ns": 990000000, "vision_confidence": 0.7183071710901616}, {"evidence_ids": ["noise:170:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.7147672125960518, "timestamp_ns": 990000000, "vision_confidence": 0.7752983022054212}]}
{"case": 171, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:171:0"], "overload": false, "slip_score": 0.9601504145651059, "tactile_contact_confidence": 0.6548839098867726, "timestamp_ns": 990000000, "vision_confidence": 0.7410877018800799}, {"evidence_ids": ["noise:171:1"], "overload": false, "slip_score": 0.6240054574953076, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 172, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:172:0"], "overload": false, "slip_score": 0.09299580505574467, "tactile_contact_confidence": 0.2114597199543991, "timestamp_ns": 990000000, "vision_confidence": 0.6527011914207274}, {"evidence_ids": ["noise:172:1"], "overload": false, "slip_score": 0.13550946333873504, "tactile_contact_confidence": 0.34702538898913504, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 173, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:173:0"], "overload": false, "slip_score": 0.969143030450748, "tactile_contact_confidence": 0.9798398318621442, "timestamp_ns": 990000000, "vision_confidence": 0.615963899656858}, {"evidence_ids": ["noise:173:1"], "overload": false, "slip_score": 0.783592470307797, "tactile_contact_confidence": 0.7993517355387952, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 174, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:174:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.39036583886657067, "timestamp_ns": 990000000, "vision_confidence": 0.7587315528348919}, {"evidence_ids": ["noise:174:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.0, "timestamp_ns": 990000000, "vision_confidence": 0.9654746327407928}]}
{"case": 175, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:175:0"], "overload": false, "slip_score": 0.5297870532853828, "tactile_contact_confidence": 0.8018800681512332, "timestamp_ns": 990000000, "vision_confidence": 0.8933646496035588}, {"evidence_ids": ["noise:175:1"], "overload": false, "slip_score": 0.7247221042515086, "tactile_contact_confidence": 0.9655873273780123, "timestamp_ns": 990000000, "vision_confidence": 0.9691755647781392}]}
{"case": 176, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:176:0"], "overload": false, "slip_score": 0.3197271412361296, "tactile_contact_confidence": 0.3461406496364528, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:176:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.1499626015631339, "timestamp_ns": 990000000, "vision_confidence": 0.7504808560521999}]}
{"case": 177, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:177:0"], "overload": false, "slip_score": 0.8460653399435328, "tactile_contact_confidence": 0.8703725194543168, "timestamp_ns": 990000000, "vision_confidence": 0.8530187146342928}, {"evidence_ids": ["noise:177:1"], "overload": false, "slip_score": 0.7789352924535323, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.6774471487763404}]}
{"case": 178, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:178:0"], "overload": false, "slip_score": 0.2623619178842811, "tactile_contact_confidence": 0.033033988213978516, "timestamp_ns": 990000000, "vision_confidence": 0.917314909054868}, {"evidence_ids": ["noise:178:1"], "overload": false, "slip_score": 0.24111576604802887, "tactile_contact_confidence": 0.0, "timestamp_ns": 990000000, "vision_confidence": 0.7040440190788978}]}
{"case": 179, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:179:0"], "overload": false, "slip_score": 0.6061341148560182, "tactile_contact_confidence": 0.7369255830756875, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:179:1"], "overload": false, "slip_score": 0.6927602534159526, "tactile_contact_confidence": 0.6126995406397895, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 180, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:180:0"], "overload": false, "slip_score": 0.007484127585635422, "tactile_contact_confidence": 0.31390016945949034, "timestamp_ns": 990000000, "vision_confidence": 0.7014356700328417}, {"evidence_ids": ["noise:180:1"], "overload": false, "slip_score": 0.15699448753802817, "tactile_contact_confidence": 0.3274272763221698, "timestamp_ns": 990000000, "vision_confidence": 0.7036576078144765}]}
{"case": 181, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:181:0"], "overload": false, "slip_score": 0.6205212080600111, "tactile_contact_confidence": 0.35585618596757934, "timestamp_ns": 990000000, "vision_confidence": 0.8365025074198631}, {"evidence_ids": ["noise:181:1"], "overload": false, "slip_score": 0.9391206167206023, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.54682007022098}]}
{"case": 182, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:182:0"], "overload": false, "slip_score": 0.010602729248386816, "tactile_contact_confidence": 0.43507303625227056, "timestamp_ns": 990000000, "vision_confidence": 0.8376887418869969}, {"evidence_ids": ["noise:182:1"], "overload": false, "slip_score": 0.07759400015947165, "tactile_contact_confidence": 0.21130876714888308, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 183, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:183:0"], "overload": false, "slip_score": 0.8007499292224692, "tactile_contact_confidence": 0.9195731821172051, "timestamp_ns": 990000000, "vision_confidence": 0.580351754984471}, {"evidence_ids": ["noise:183:1"], "overload": false, "slip_score": 0.7446063217943969, "tactile_contact_confidence": 0.8807373878506788, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 184, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:184:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.20043956301270976, "timestamp_ns": 990000000, "vision_confidence": 0.7734306456007857}, {"evidence_ids": ["noise:184:1"], "overload": false, "slip_score": 0.06911471338034342, "tactile_contact_confidence": 0.07775485266220253, "timestamp_ns": 990000000, "vision_confidence": 0.4725126107136261}]}
{"case": 185, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:185:0"], "overload": false, "slip_score": 0.5616732236054673, "tactile_contact_confidence": 0.8705390598401501, "timestamp_ns": 990000000, "vision_confidence": 0.714526635581638}, {"evidence_ids": ["noise:185:1"], "overload": false, "slip_score": 0.5289488405180682, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8556883672822118}]}
{"case": 186, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:186:0"], "overload": false, "slip_score": 0.16091789667717596, "tactile_contact_confidence": 0.1203317130118785, "timestamp_ns": 990000000, "vision_confidence": 0.7391098646221486}, {"evidence_ids": ["noise:186:1"], "overload": false, "slip_score": 0.2380158197130502, "tactile_contact_confidence": 0.36295848693411026, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 187, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:187:0"], "overload": false, "slip_score": 0.8114098035983068, "tactile_contact_confidence": 0.9194088655708957, "timestamp_ns": 990000000, "vision_confidence": 0.6991636449795691}, {"evidence_ids": ["noise:187:1"], "overload": false, "slip_score": 0.9549035256236782, "tactile_contact_confidence": 0.9458381535162281, "timestamp_ns": 990000000, "vision_confidence": 0.8688259950319308}]}
{"case": 188, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:188:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.5354180898243334, "timestamp_ns": 990000000, "vision_confidence": 0.7627316816655851}, {"evidence_ids": ["noise:188:1"], "overload": false, "slip_score": 0.234515798578078, "tactile_contact_confidence": 0.24473274713224993, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 189, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:189:0"], "overload": false, "slip_score": 0.8378073619553389, "tactile_contact_confidence": 0.3941758765246645, "timestamp_ns": 990000000, "vision_confidence": 0.955576152526688}, {"evidence_ids": ["noise:189:1"], "overload": false, "slip_score": 0.5838815137272297, "tactile_contact_confidence": 0.7660474289852374, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 190, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:190:0"], "overload": false, "slip_score": 0.14682229844214081, "tactile_contact_confidence": 0.24385327648742686, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:190:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.4819529457631631, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 191, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:191:0"], "overload": false, "slip_score": 0.3370682173273527, "tactile_contact_confidence": 0.736642028123913, "timestamp_ns": 990000000, "vision_confidence": 0.9172120686606838}, {"evidence_ids": ["noise:191:1"], "overload": false, "slip_score": 0.7169496078343973, "tactile_contact_confidence": 0.7810772809282813, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 192, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:192:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.182152408994063, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:192:1"], "overload": false, "slip_score": 0.43929023768067765, "tactile_contact_confidence": 0.41973701967772514, "timestamp_ns": 990000000, "vision_confidence": 0.8555093208491764}]}
{"case": 193, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:193:0"], "overload": false, "slip_score": 0.7105051012654557, "tactile_contact_confidence": 0.833465051869919, "timestamp_ns": 990000000, "vision_confidence": 0.6506032937954744}, {"evidence_ids": ["noise:193:1"], "overload": false, "slip_score": 0.7388085570757983, "tactile_contact_confidence": 0.7718301097003761, "timestamp_ns": 990000000, "vision_confidence": 0.6914686517225838}]}
{"case": 194, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:194:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.5850748700188532, "timestamp_ns": 990000000, "vision_confidence": 0.7180594339260212}, {"evidence_ids": ["noise:194:1"], "overload": false, "slip_score": 0.018565519362438193, "tactile_contact_confidence": 0.6723458913169795, "timestamp_ns": 990000000, "vision_confidence": 0.42316564743347757}]}
{"case": 195, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:195:0"], "overload": false, "slip_score": 0.9903184704310966, "tactile_contact_confidence": 0.469994597357623, "timestamp_ns": 990000000, "vision_confidence": 0.7407504025066439}, {"evidence_ids": ["noise:195:1"], "overload": false, "slip_score": 0.7905349512217602, "tactile_contact_confidence": 0.6021085901312035, "timestamp_ns": 990000000, "vision_confidence": 0.6968282433096645}]}
{"case": 196, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:196:0"], "overload": false, "slip_score": 0.21990657686232326, "tactile_contact_confidence": 0.4675048765869543, "timestamp_ns": 990000000, "vision_confidence": 0.5972096908843911}, {"evidence_ids": ["noise:196:1"], "overload": false, "slip_score": 0.0984502754534963, "tactile_contact_confidence": 0.14177631943956556, "timestamp_ns": 990000000, "vision_confidence": 0.8573140032083811}]}
{"case": 197, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:197:0"], "overload": false, "slip_score": 0.982140480570439, "tactile_contact_confidence": 0.9323261180909239, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:197:1"], "overload": false, "slip_score": 0.7576461323827149, "tactile_contact_confidence": 0.9307330334095977, "timestamp_ns": 990000000, "vision_confidence": 0.4628370679725835}]}
{"case": 198, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:198:0"], "overload": false, "slip_score": 0.12972298610586772, "tactile_contact_confidence": 0.3681902786799628, "timestamp_ns": 990000000, "vision_confidence": 0.9891012593083208}, {"evidence_ids": ["noise:198:1"], "overload": false, "slip_score": 0.1354077122001037, "tactile_contact_confidence": 0.5255311999389226, "timestamp_ns": 990000000, "vision_confidence": 0.7324416775152685}]}
{"case": 199, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:199:0"], "overload": false, "slip_score": 1.0, "tactile_contact_confidence": 0.73564491939565, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:199:1"], "overload": false, "slip_score": 0.8101951132596561, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 200, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:200:0"], "overload": false, "slip_score": 0.10068724668778643, "tactile_contact_confidence": 0.5397531075674127, "timestamp_ns": 990000000, "vision_confidence": 0.715870824343686}, {"evidence_ids": ["noise:200:1"], "overload": false, "slip_score": 0.1329697873841331, "tactile_contact_confidence": 0.22647307846541542, "timestamp_ns": 990000000, "vision_confidence": 0.7681550595572901}]}
{"case": 201, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:201:0"], "overload": false, "slip_score": 0.9762352157237051, "tactile_contact_confidence": 0.8608672664961189, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:201:1"], "overload": false, "slip_score": 0.48292852250413526, "tactile_contact_confidence": 0.7402355482153153, "timestamp_ns": 990000000, "vision_confidence": 0.4371765359458599}]}
{"case": 202, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:202:0"], "overload": false, "slip_score": 0.16842289402953836, "tactile_contact_confidence": 0.34470726092654025, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:202:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.39983799430829503, "timestamp_ns": 990000000, "vision_confidence": 0.9840691975761019}]}
{"case": 203, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:203:0"], "overload": false, "slip_score": 0.8821271218953703, "tactile_contact_confidence": 0.2481420892760694, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:203:1"], "overload": false, "slip_score": 0.6583598880855878, "tactile_contact_confidence": 0.9059263357637583, "timestamp_ns": 990000000, "vision_confidence": 0.9448082985519145}]}
{"case": 204, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:204:0"], "overload": false, "slip_score": 0.15833054108232286, "tactile_contact_confidence": 0.6367841062881265, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:204:1"], "overload": false, "slip_score": 0.2946016060798572, "tactile_contact_confidence": 0.14070836936123782, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 205, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:205:0"], "overload": false, "slip_score": 0.5787706375160014, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8904901808758582}, {"evidence_ids": ["noise:205:1"], "overload": false, "slip_score": 0.6366606224614403, "tactile_contact_confidence": 0.8125845114215724, "timestamp_ns": 990000000, "vision_confidence": 0.9009878896932831}]}
{"case": 206, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:206:0"], "overload": false, "slip_score": 0.054424289407849956, "tactile_contact_confidence": 0.3583706002876404, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:206:1"], "overload": false, "slip_score": 0.07860049997077687, "tactile_contact_confidence": 0.33466960077613156, "timestamp_ns": 990000000, "vision_confidence": 0.7249772791014546}]}
{"case": 207, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:207:0"], "overload": false, "slip_score": 0.7413351729618545, "tactile_contact_confidence": 0.8683783538096436, "timestamp_ns": 990000000, "vision_confidence": 0.6387808352938646}, {"evidence_ids": ["noise:207:1"], "overload": false, "slip_score": 0.6197257706297012, "tactile_contact_confidence": 0.5570800651220637, "timestamp_ns": 990000000, "vision_confidence": 0.890333236700118}]}
{"case": 208, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:208:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.3400729030521419, "timestamp_ns": 990000000, "vision_confidence": 0.8284540372826852}, {"evidence_ids": ["noise:208:1"], "overload": false, "slip_score": 0.24956863387965783, "tactile_contact_confidence": 0.2191597323086512, "timestamp_ns": 990000000, "vision_confidence": 0.962694429213105}]}
{"case": 209, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:209:0"], "overload": false, "slip_score": 0.3749833808324993, "tactile_contact_confidence": 0.7848755026731068, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:209:1"], "overload": false, "slip_score": 0.6041623227520841, "tactile_contact_confidence": 0.89107318117515, "timestamp_ns": 990000000, "vision_confidence": 0.7809337004146567}]}
{"case": 210, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:210:0"], "overload": false, "slip_score": 0.02374994299037103, "tactile_contact_confidence": 0.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:210:1"], "overload": false, "slip_score": 0.11394890364778008, "tactile_contact_confidence": 0.22963509574973068, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 211, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:211:0"], "overload": false, "slip_score": 0.6120915423942829, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:211:1"], "overload": false, "slip_score": 0.5225306184519678, "tactile_contact_confidence": 0.9065893779565412, "timestamp_ns": 990000000, "vision_confidence": 0.8049533495192045}]}
{"case": 212, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:212:0"], "overload": false, "slip_score": 0.27026828986933915, "tactile_contact_confidence": 0.20712421108409595, "timestamp_ns": 990000000, "vision_confidence": 0.7873094848276092}, {"evidence_ids": ["noise:212:1"], "overload": false, "slip_score": 0.28931169182996597, "tactile_contact_confidence": 0.33508302904262766, "timestamp_ns": 990000000, "vision_confidence": 0.8115699918089473}]}
{"case": 213, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:213:0"], "overload": false, "slip_score": 0.733012819996996, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.7125461834166653}, {"evidence_ids": ["noise:213:1"], "overload": false, "slip_score": 0.9945367825433231, "tactile_contact_confidence": 0.9331201750125315, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 214, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:214:0"], "overload": false, "slip_score": 0.12757592034946286, "tactile_contact_confidence": 0.17324438756577806, "timestamp_ns": 990000000, "vision_confidence": 0.5731719320345574}, {"evidence_ids": ["noise:214:1"], "overload": false, "slip_score": 0.4092648842960699, "tactile_contact_confidence": 0.1389280731559213, "timestamp_ns": 990000000, "vision_confidence": 0.7723364271927459}]}
{"case": 215, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:215:0"], "overload": false, "slip_score": 0.3262857473828155, "tactile_contact_confidence": 0.9504966356166317, "timestamp_ns": 990000000, "vision_confidence": 0.986903751054441}, {"evidence_ids": ["noise:215:1"], "overload": false, "slip_score": 0.5250789649408119, "tactile_contact_confidence": 0.9154744008853932, "timestamp_ns": 990000000, "vision_confidence": 0.5766209080278479}]}
{"case": 216, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:216:0"], "overload": false, "slip_score": 0.11194529898992724, "tactile_contact_confidence": 0.5262151598190898, "timestamp_ns": 990000000, "vision_confidence": 0.793934112057301}, {"evidence_ids": ["noise:216:1"], "overload": false, "slip_score": 0.2967688763032747, "tactile_contact_confidence": 0.22808748961667735, "timestamp_ns": 990000000, "vision_confidence": 0.8956316229909541}]}
{"case": 217, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:217:0"], "overload": false, "slip_score": 0.6102134781802624, "tactile_contact_confidence": 0.5654031863875784, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:217:1"], "overload": false, "slip_score": 0.5738763070982769, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.6556021495243289}]}
{"case": 218, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:218:0"], "overload": false, "slip_score": 0.4630907950448242, "tactile_contact_confidence": 0.2530957888014576, "timestamp_ns": 990000000, "vision_confidence": 0.9812914974661595}, {"evidence_ids": ["noise:218:1"], "overload": false, "slip_score": 0.10926161396945226, "tactile_contact_confidence": 0.23921480335389309, "timestamp_ns": 990000000, "vision_confidence": 0.6799618126563913}]}
{"case": 219, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:219:0"], "overload": false, "slip_score": 0.8913169043264113, "tactile_contact_confidence": 0.8479384433096802, "timestamp_ns": 990000000, "vision_confidence": 0.42610119443790934}, {"evidence_ids": ["noise:219:1"], "overload": false, "slip_score": 0.585537608186156, "tactile_contact_confidence": 0.9851876399724084, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 220, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:220:0"], "overload": false, "slip_score": 0.3928228678004426, "tactile_contact_confidence": 0.2539106032108591, "timestamp_ns": 990000000, "vision_confidence": 0.6284956825148091}, {"evidence_ids": ["noise:220:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.22132675676931834, "timestamp_ns": 990000000, "vision_confidence": 0.9300629664181845}]}
{"case": 221, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:221:0"], "overload": false, "slip_score": 0.8099469507729941, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8020049537232847}, {"evidence_ids": ["noise:221:1"], "overload": false, "slip_score": 0.5413904138759704, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 222, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:222:0"], "overload": false, "slip_score": 0.2502788745402008, "tactile_contact_confidence": 0.621101798860553, "timestamp_ns": 990000000, "vision_confidence": 0.4719901426398723}, {"evidence_ids": ["noise:222:1"], "overload": false, "slip_score": 0.29752012950859946, "tactile_contact_confidence": 0.5971770745828419, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 223, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:223:0"], "overload": false, "slip_score": 0.8167334377020223, "tactile_contact_confidence": 0.9773668449173468, "timestamp_ns": 990000000, "vision_confidence": 0.9935334394234683}, {"evidence_ids": ["noise:223:1"], "overload": false, "slip_score": 0.8127044643004038, "tactile_contact_confidence": 0.4854870165226768, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 224, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:224:0"], "overload": false, "slip_score": 0.3822190774557359, "tactile_contact_confidence": 0.14740890947891097, "timestamp_ns": 990000000, "vision_confidence": 0.5152716057636814}, {"evidence_ids": ["noise:224:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.32563136425299144, "timestamp_ns": 990000000, "vision_confidence": 0.941527771358562}]}
{"case": 225, "condition": "noise", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:225:0"], "overload": false, "slip_score": 0.695967927287058, "tactile_contact_confidence": 0.9556918967993899, "timestamp_ns": 990000000, "vision_confidence": 0.6042715223816837}, {"evidence_ids": ["noise:225:1"], "overload": false, "slip_score": 0.33419741787888335, "tactile_contact_confidence": 0.8392321892647697, "timestamp_ns": 990000000, "vision_confidence": 0.7546218843345249}]}
{"case": 226, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:226:0"], "overload": false, "slip_score": 0.021293724962039975, "tactile_contact_confidence": 0.39635209866119797, "timestamp_ns": 990000000, "vision_confidence": 0.8947790840507304}, {"evidence_ids": ["noise:226:1"], "overload": false, "slip_score": 0.20338313819322362, "tactile_contact_confidence": 0.20705703255831198, "timestamp_ns": 990000000, "vision_confidence": 0.74313454939543}]}
{"case": 227, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:227:0"], "overload": false, "slip_score": 0.6904390935857749, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.8792912950703733}, {"evidence_ids": ["noise:227:1"], "overload": false, "slip_score": 0.9334822071383418, "tactile_contact_confidence": 0.73556211103043, "timestamp_ns": 990000000, "vision_confidence": 0.49868186452361524}]}
{"case": 228, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:228:0"], "overload": false, "slip_score": 0.23968697689945873, "tactile_contact_confidence": 0.40893474312390166, "timestamp_ns": 990000000, "vision_confidence": 0.6764295047451723}, {"evidence_ids": ["noise:228:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.24395640792695217, "timestamp_ns": 990000000, "vision_confidence": 0.8672962566343577}]}
{"case": 229, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:229:0"], "overload": false, "slip_score": 0.9698511127776365, "tactile_contact_confidence": 0.7003547684991441, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:229:1"], "overload": false, "slip_score": 0.8161561295885611, "tactile_contact_confidence": 0.6063909967045199, "timestamp_ns": 990000000, "vision_confidence": 0.7595693360507727}]}
{"case": 230, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:230:0"], "overload": false, "slip_score": 0.11438706649738867, "tactile_contact_confidence": 0.180640338386427, "timestamp_ns": 990000000, "vision_confidence": 0.944066083641284}, {"evidence_ids": ["noise:230:1"], "overload": false, "slip_score": 0.4105766749784686, "tactile_contact_confidence": 0.18994381463086302, "timestamp_ns": 990000000, "vision_confidence": 0.7781189963775412}]}
{"case": 231, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:231:0"], "overload": false, "slip_score": 0.7790614512751683, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:231:1"], "overload": false, "slip_score": 0.765653634514929, "tactile_contact_confidence": 0.6604965064617024, "timestamp_ns": 990000000, "vision_confidence": 0.8519387611446162}]}
{"case": 232, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:232:0"], "overload": false, "slip_score": 0.05927427532902286, "tactile_contact_confidence": 0.0, "timestamp_ns": 990000000, "vision_confidence": 0.7839908468237363}, {"evidence_ids": ["noise:232:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.35328896749971284, "timestamp_ns": 990000000, "vision_confidence": 0.9984354351657163}]}
{"case": 233, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:233:0"], "overload": false, "slip_score": 0.4111055423029463, "tactile_contact_confidence": 0.9926410296808323, "timestamp_ns": 990000000, "vision_confidence": 0.885328086619081}, {"evidence_ids": ["noise:233:1"], "overload": false, "slip_score": 0.7647921576812932, "tactile_contact_confidence": 0.719739739267315, "timestamp_ns": 990000000, "vision_confidence": 0.6453919846736378}]}
{"case": 234, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:234:0"], "overload": false, "slip_score": 0.1502843576108437, "tactile_contact_confidence": 0.2531795303155753, "timestamp_ns": 990000000, "vision_confidence": 0.7861959083837862}, {"evidence_ids": ["noise:234:1"], "overload": false, "slip_score": 0.34755650506768276, "tactile_contact_confidence": 0.23395846162589407, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 235, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:235:0"], "overload": false, "slip_score": 0.36940837700194434, "tactile_contact_confidence": 0.45698091102496824, "timestamp_ns": 990000000, "vision_confidence": 1.0}, {"evidence_ids": ["noise:235:1"], "overload": false, "slip_score": 1.0, "tactile_contact_confidence": 0.6588156580679709, "timestamp_ns": 990000000, "vision_confidence": 0.7548298893617781}]}
{"case": 236, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:236:0"], "overload": false, "slip_score": 0.4858670548091859, "tactile_contact_confidence": 0.11351316653247556, "timestamp_ns": 990000000, "vision_confidence": 0.3900467216388276}, {"evidence_ids": ["noise:236:1"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.2896291209260573, "timestamp_ns": 990000000, "vision_confidence": 0.8470630970641554}]}
{"case": 237, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:237:0"], "overload": false, "slip_score": 0.7571502819826305, "tactile_contact_confidence": 0.7717539319133013, "timestamp_ns": 990000000, "vision_confidence": 0.9431437102097509}, {"evidence_ids": ["noise:237:1"], "overload": false, "slip_score": 0.4018365635556386, "tactile_contact_confidence": 1.0, "timestamp_ns": 990000000, "vision_confidence": 0.5151774199540862}]}
{"case": 238, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["noise:238:0"], "overload": false, "slip_score": 0.0, "tactile_contact_confidence": 0.0, "timestamp_ns": 990000000, "vision_confidence": 0.46444623770164667}, {"evidence_ids": ["noise:238:1"], "overload": false, "slip_score": 0.11204956098721888, "tactile_contact_confidence": 0.17121260856487253, "timestamp_ns": 990000000, "vision_confidence": 1.0}]}
{"case": 239, "condition": "noise", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "safe_stop", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["noise:239:0"], "overload": false, "slip_score": 0.1580507759465054, "tactile_contact_confidence": 0.8808473046165769, "timestamp_ns": 990000000, "vision_confidence": 0.3307479896594141}, {"evidence_ids": ["noise:239:1"], "overload": false, "slip_score": 0.9355407960606245, "tactile_contact_confidence": 0.663609480665298, "timestamp_ns": 990000000, "vision_confidence": 0.6121612215929905}]}
{"case": 0, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:0:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:0:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 1, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:1:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:1:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 2, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:2:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:2:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 3, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:3:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:3:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 4, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:4:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:4:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 5, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:5:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:5:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 6, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:6:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:6:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 7, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:7:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:7:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 8, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:8:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:8:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 9, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:9:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:9:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 10, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:10:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:10:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 11, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:11:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:11:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 12, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:12:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:12:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 13, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:13:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:13:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 14, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:14:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:14:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 15, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:15:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:15:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 16, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:16:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:16:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 17, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:17:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:17:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 18, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:18:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:18:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 19, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:19:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:19:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 20, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:20:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:20:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 21, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:21:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:21:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 22, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:22:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:22:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 23, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:23:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:23:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 24, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:24:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:24:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 25, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:25:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:25:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 26, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:26:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:26:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 27, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:27:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:27:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 28, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:28:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:28:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 29, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:29:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:29:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 30, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:30:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:30:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 31, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:31:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:31:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 32, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:32:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:32:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 33, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:33:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:33:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 34, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:34:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:34:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 35, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:35:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:35:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 36, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:36:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:36:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 37, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:37:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:37:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 38, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:38:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:38:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 39, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:39:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:39:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 40, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:40:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:40:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 41, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:41:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:41:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 42, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:42:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:42:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 43, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:43:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:43:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 44, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:44:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:44:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 45, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:45:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:45:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 46, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:46:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:46:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 47, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:47:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:47:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 48, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:48:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:48:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 49, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:49:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:49:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 50, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:50:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:50:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 51, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:51:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:51:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 52, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:52:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:52:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 53, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:53:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:53:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 54, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:54:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:54:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 55, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:55:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:55:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 56, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:56:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:56:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 57, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:57:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:57:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 58, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:58:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:58:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 59, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:59:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:59:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 60, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:60:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:60:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 61, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:61:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:61:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 62, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:62:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:62:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 63, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:63:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:63:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 64, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:64:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:64:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 65, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:65:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:65:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 66, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:66:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:66:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 67, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:67:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:67:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 68, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:68:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:68:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 69, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:69:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:69:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 70, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:70:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:70:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 71, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:71:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:71:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 72, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:72:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:72:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 73, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:73:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:73:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 74, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:74:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:74:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 75, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:75:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:75:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 76, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:76:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:76:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 77, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:77:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:77:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 78, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:78:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:78:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 79, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:79:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:79:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 80, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:80:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:80:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 81, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:81:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:81:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 82, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:82:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:82:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 83, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:83:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:83:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 84, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:84:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:84:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 85, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:85:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:85:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 86, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:86:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:86:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 87, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:87:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:87:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 88, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:88:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:88:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 89, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:89:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:89:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 90, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:90:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:90:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 91, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:91:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:91:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 92, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:92:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:92:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 93, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:93:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:93:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 94, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:94:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:94:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 95, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:95:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:95:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 96, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:96:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:96:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 97, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:97:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:97:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 98, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:98:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:98:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 99, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:99:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:99:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 100, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:100:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:100:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 101, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:101:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:101:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 102, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:102:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:102:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 103, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:103:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:103:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 104, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:104:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:104:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 105, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:105:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:105:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 106, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:106:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:106:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 107, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:107:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:107:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 108, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:108:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:108:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 109, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:109:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:109:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 110, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:110:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:110:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 111, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:111:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:111:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 112, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:112:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:112:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 113, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:113:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:113:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 114, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:114:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:114:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 115, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:115:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:115:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 116, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:116:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:116:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 117, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "proceed", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:117:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:117:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 118, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:118:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:118:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 119, "condition": "dropout", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["dropout:119:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:119:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 120, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:120:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:120:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 121, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:121:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:121:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 122, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:122:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:122:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 123, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:123:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:123:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 124, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:124:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:124:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 125, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:125:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:125:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 126, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:126:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:126:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 127, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:127:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:127:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 128, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:128:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:128:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 129, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:129:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:129:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 130, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:130:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:130:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 131, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:131:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:131:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 132, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:132:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:132:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 133, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:133:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:133:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 134, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:134:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:134:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 135, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:135:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:135:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 136, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:136:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:136:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 137, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:137:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:137:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 138, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:138:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:138:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 139, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:139:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:139:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 140, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:140:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:140:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 141, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:141:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:141:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 142, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:142:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:142:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 143, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:143:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:143:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 144, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:144:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:144:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 145, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:145:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:145:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 146, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:146:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:146:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 147, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:147:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:147:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 148, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:148:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:148:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 149, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:149:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:149:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 150, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:150:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:150:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 151, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:151:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:151:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 152, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:152:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:152:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 153, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:153:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:153:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 154, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:154:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:154:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 155, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:155:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:155:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 156, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:156:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:156:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 157, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:157:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:157:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 158, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:158:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:158:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 159, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:159:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:159:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 160, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:160:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:160:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 161, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:161:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:161:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 162, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:162:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:162:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 163, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:163:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:163:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 164, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:164:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:164:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 165, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:165:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:165:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 166, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:166:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:166:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 167, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:167:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:167:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 168, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:168:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:168:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 169, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:169:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:169:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 170, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:170:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:170:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 171, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:171:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:171:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 172, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:172:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:172:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 173, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:173:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:173:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 174, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:174:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:174:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 175, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:175:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:175:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 176, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:176:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:176:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 177, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:177:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:177:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 178, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:178:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:178:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 179, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:179:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:179:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 180, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:180:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:180:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 181, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:181:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:181:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 182, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:182:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:182:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 183, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:183:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:183:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 184, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:184:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:184:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 185, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:185:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:185:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 186, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:186:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:186:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 187, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:187:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:187:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 188, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:188:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:188:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 189, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:189:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:189:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 190, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:190:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:190:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 191, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:191:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:191:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 192, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:192:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:192:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 193, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:193:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:193:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 194, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:194:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:194:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 195, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:195:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:195:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 196, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:196:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:196:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 197, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:197:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:197:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 198, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:198:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:198:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 199, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:199:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:199:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 200, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:200:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:200:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 201, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:201:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:201:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 202, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:202:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:202:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 203, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:203:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:203:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 204, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:204:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:204:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 205, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:205:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:205:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 206, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:206:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:206:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 207, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:207:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:207:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 208, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:208:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:208:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 209, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:209:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:209:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 210, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:210:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:210:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 211, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:211:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:211:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 212, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:212:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:212:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 213, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:213:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:213:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 214, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:214:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:214:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 215, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:215:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:215:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 216, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:216:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:216:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 217, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:217:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:217:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 218, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:218:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:218:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 219, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:219:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:219:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 220, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:220:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:220:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 221, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:221:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:221:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 222, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:222:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:222:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 223, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:223:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:223:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 224, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:224:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:224:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 225, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:225:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:225:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 226, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:226:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:226:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 227, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:227:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:227:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 228, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:228:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:228:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 229, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:229:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:229:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 230, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:230:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:230:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 231, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:231:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:231:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 232, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:232:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:232:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 233, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:233:0"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:233:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 234, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:234:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:234:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 235, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:235:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:235:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 236, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:236:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:236:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 237, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:237:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:237:1"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 238, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["dropout:238:0"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:238:1"], "overload": false, "slip_score": 0.1, "tactile_contact_confidence": 0.3, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 239, "condition": "dropout", "decisions": {"fresh_retry": {"final": "safe_stop", "retries": 1}, "fsm": {"final": "safe_stop", "retries": 0}, "retry": {"final": "safe_stop", "retries": 1}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "safe_stop", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["dropout:239:0"], "overload": false, "slip_score": 0.7, "tactile_contact_confidence": 0.85, "timestamp_ns": 990000000, "vision_confidence": 0.85}, {"evidence_ids": ["dropout:239:1"], "overload": false, "slip_score": null, "tactile_contact_confidence": null, "timestamp_ns": 990000000, "vision_confidence": 0.85}]}
{"case": 0, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:0:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:0:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 1, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:1:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:1:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 2, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:2:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:2:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 3, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:3:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:3:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 4, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:4:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:4:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 5, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:5:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:5:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 6, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:6:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:6:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 7, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:7:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:7:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 8, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:8:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:8:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 9, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:9:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:9:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 10, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:10:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:10:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 11, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:11:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:11:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 12, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:12:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:12:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 13, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:13:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:13:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 14, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:14:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:14:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 15, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:15:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:15:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 16, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:16:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:16:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 17, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:17:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:17:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 18, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:18:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:18:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 19, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:19:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:19:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 20, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:20:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:20:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 21, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:21:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:21:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 22, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:22:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:22:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 23, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:23:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:23:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 24, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:24:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:24:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 25, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:25:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:25:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 26, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:26:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:26:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 27, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:27:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:27:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 28, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:28:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:28:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 29, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:29:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:29:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 30, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:30:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:30:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 31, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:31:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:31:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 32, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:32:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:32:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 33, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:33:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:33:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 34, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:34:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:34:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 35, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:35:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:35:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 36, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:36:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:36:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 37, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:37:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:37:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 38, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:38:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:38:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 39, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:39:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:39:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 40, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:40:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:40:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 41, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:41:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:41:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 42, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:42:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:42:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 43, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:43:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:43:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 44, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:44:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:44:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 45, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:45:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:45:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 46, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:46:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:46:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 47, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:47:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:47:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 48, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:48:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:48:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 49, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:49:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:49:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 50, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:50:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:50:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 51, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:51:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:51:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 52, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:52:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:52:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 53, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:53:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:53:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 54, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:54:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:54:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 55, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:55:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:55:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 56, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:56:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:56:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 57, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:57:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:57:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 58, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:58:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:58:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 59, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:59:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:59:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 60, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:60:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:60:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 61, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:61:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:61:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 62, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:62:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:62:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 63, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:63:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:63:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 64, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:64:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:64:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 65, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:65:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:65:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 66, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:66:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:66:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 67, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:67:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:67:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 68, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:68:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:68:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 69, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:69:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:69:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 70, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:70:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:70:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 71, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:71:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:71:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 72, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:72:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:72:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 73, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:73:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:73:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 74, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:74:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:74:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 75, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:75:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:75:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 76, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:76:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:76:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 77, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:77:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:77:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 78, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:78:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:78:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 79, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:79:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:79:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 80, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:80:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:80:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 81, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:81:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:81:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 82, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:82:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:82:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 83, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:83:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:83:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 84, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:84:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:84:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 85, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:85:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:85:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 86, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:86:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:86:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 87, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:87:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:87:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 88, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:88:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:88:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 89, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:89:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:89:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 90, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:90:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:90:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 91, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:91:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:91:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 92, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:92:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:92:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 93, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:93:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:93:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 94, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:94:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:94:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 95, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:95:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:95:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 96, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:96:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:96:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 97, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:97:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:97:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 98, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:98:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:98:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 99, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:99:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:99:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 100, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:100:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:100:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 101, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:101:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:101:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 102, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:102:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:102:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 103, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:103:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:103:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 104, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:104:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:104:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 105, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:105:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:105:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 106, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:106:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:106:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 107, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:107:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:107:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 108, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:108:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:108:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 109, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:109:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:109:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 110, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:110:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:110:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 111, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:111:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:111:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 112, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:112:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:112:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 113, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:113:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:113:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 114, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:114:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:114:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 115, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:115:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:115:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 116, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:116:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:116:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 117, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:117:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:117:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 118, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:118:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:118:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 119, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["stale:119:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:119:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 120, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:120:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:120:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 121, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:121:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:121:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 122, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:122:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:122:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 123, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:123:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:123:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 124, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:124:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:124:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 125, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:125:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:125:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 126, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:126:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:126:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 127, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:127:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:127:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 128, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:128:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:128:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 129, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:129:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:129:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 130, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:130:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:130:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 131, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:131:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:131:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 132, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:132:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:132:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 133, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:133:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:133:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 134, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:134:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:134:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 135, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:135:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:135:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 136, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:136:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:136:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 137, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:137:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:137:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 138, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:138:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:138:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 139, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:139:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:139:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 140, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:140:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:140:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 141, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:141:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:141:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 142, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:142:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:142:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 143, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:143:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:143:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 144, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:144:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:144:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 145, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:145:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:145:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 146, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:146:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:146:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 147, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:147:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:147:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 148, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:148:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:148:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 149, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:149:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:149:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 150, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:150:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:150:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 151, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:151:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:151:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 152, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:152:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:152:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 153, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:153:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:153:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 154, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:154:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:154:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 155, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:155:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:155:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 156, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:156:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:156:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 157, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:157:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:157:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 158, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:158:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:158:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 159, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:159:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:159:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 160, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:160:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:160:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 161, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:161:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:161:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 162, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:162:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:162:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 163, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:163:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:163:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 164, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:164:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:164:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 165, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:165:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:165:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 166, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:166:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:166:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 167, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:167:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:167:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 168, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:168:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:168:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 169, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:169:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:169:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 170, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:170:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:170:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 171, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:171:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:171:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 172, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:172:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:172:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 173, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:173:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:173:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 174, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:174:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:174:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 175, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:175:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:175:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 176, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:176:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:176:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 177, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:177:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:177:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 178, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:178:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:178:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 179, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:179:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:179:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 180, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:180:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:180:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 181, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:181:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:181:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 182, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:182:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:182:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 183, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:183:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:183:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 184, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:184:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:184:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 185, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:185:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:185:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 186, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:186:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:186:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 187, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:187:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:187:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 188, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:188:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:188:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 189, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:189:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:189:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 190, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:190:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:190:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 191, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:191:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:191:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 192, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:192:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:192:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 193, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:193:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:193:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 194, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:194:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:194:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 195, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:195:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:195:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 196, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:196:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:196:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 197, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:197:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:197:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 198, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:198:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:198:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 199, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:199:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:199:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 200, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:200:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:200:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 201, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:201:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:201:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 202, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:202:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:202:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 203, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:203:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:203:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 204, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:204:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:204:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 205, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:205:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:205:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 206, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:206:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:206:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 207, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:207:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:207:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 208, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:208:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:208:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 209, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:209:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:209:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 210, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:210:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:210:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 211, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:211:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:211:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 212, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:212:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:212:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 213, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:213:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:213:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 214, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:214:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:214:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 215, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:215:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:215:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 216, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:216:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:216:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 217, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:217:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:217:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 218, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:218:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:218:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 219, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:219:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:219:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 220, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:220:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:220:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 221, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:221:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:221:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 222, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:222:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:222:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 223, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:223:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:223:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 224, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:224:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:224:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 225, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:225:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:225:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 226, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:226:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:226:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 227, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:227:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:227:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 228, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:228:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:228:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 229, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:229:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:229:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 230, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:230:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:230:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 231, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:231:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:231:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 232, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:232:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:232:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 233, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:233:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:233:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 234, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:234:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:234:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 235, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:235:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:235:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 236, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:236:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:236:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 237, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:237:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:237:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 238, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["stale:238:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:238:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 239, "condition": "stale", "decisions": {"fresh_retry": {"final": "stale_stop", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["stale:239:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}, {"evidence_ids": ["stale:239:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 500000000, "vision_confidence": 0.95}]}
{"case": 0, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:0:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:0:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 1, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:1:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:1:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 2, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:2:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:2:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 3, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:3:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:3:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 4, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:4:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:4:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 5, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:5:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:5:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 6, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:6:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:6:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 7, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:7:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:7:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 8, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:8:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:8:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 9, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:9:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:9:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 10, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:10:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:10:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 11, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:11:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:11:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 12, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:12:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:12:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 13, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:13:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:13:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 14, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:14:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:14:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 15, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:15:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:15:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 16, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:16:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:16:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 17, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:17:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:17:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 18, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:18:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:18:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 19, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:19:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:19:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 20, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:20:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:20:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 21, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:21:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:21:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 22, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:22:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:22:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 23, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:23:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:23:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 24, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:24:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:24:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 25, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:25:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:25:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 26, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:26:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:26:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 27, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:27:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:27:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 28, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:28:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:28:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 29, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:29:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:29:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 30, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:30:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:30:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 31, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:31:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:31:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 32, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:32:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:32:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 33, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:33:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:33:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 34, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:34:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:34:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 35, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:35:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:35:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 36, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:36:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:36:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 37, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:37:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:37:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 38, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:38:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:38:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 39, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:39:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:39:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 40, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:40:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:40:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 41, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:41:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:41:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 42, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:42:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:42:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 43, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:43:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:43:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 44, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:44:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:44:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 45, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:45:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:45:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 46, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:46:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:46:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 47, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:47:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:47:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 48, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:48:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:48:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 49, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:49:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:49:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 50, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:50:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:50:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 51, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:51:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:51:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 52, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:52:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:52:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 53, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:53:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:53:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 54, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:54:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:54:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 55, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:55:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:55:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 56, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:56:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:56:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 57, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:57:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:57:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 58, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:58:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:58:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 59, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:59:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:59:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 60, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:60:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:60:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 61, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:61:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:61:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 62, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:62:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:62:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 63, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:63:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:63:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 64, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:64:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:64:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 65, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:65:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:65:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 66, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:66:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:66:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 67, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:67:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:67:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 68, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:68:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:68:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 69, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:69:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:69:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 70, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:70:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:70:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 71, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:71:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:71:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 72, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:72:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:72:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 73, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:73:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:73:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 74, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:74:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:74:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 75, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:75:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:75:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 76, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:76:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:76:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 77, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:77:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:77:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 78, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:78:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:78:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 79, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:79:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:79:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 80, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:80:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:80:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 81, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:81:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:81:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 82, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:82:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:82:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 83, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:83:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:83:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 84, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:84:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:84:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 85, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:85:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:85:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 86, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:86:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:86:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 87, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:87:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:87:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 88, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:88:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:88:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 89, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:89:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:89:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 90, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:90:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:90:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 91, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:91:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:91:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 92, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:92:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:92:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 93, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:93:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:93:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 94, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:94:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:94:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 95, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:95:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:95:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 96, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:96:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:96:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 97, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:97:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:97:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 98, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:98:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:98:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 99, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:99:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:99:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 100, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:100:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:100:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 101, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:101:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:101:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 102, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:102:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:102:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 103, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:103:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:103:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 104, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:104:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:104:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 105, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:105:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:105:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 106, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:106:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:106:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 107, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:107:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:107:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 108, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:108:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:108:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 109, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:109:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:109:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 110, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:110:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:110:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 111, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:111:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:111:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 112, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:112:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:112:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 113, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:113:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:113:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 114, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:114:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:114:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 115, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:115:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:115:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 116, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:116:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:116:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 117, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:117:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:117:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 118, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:118:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:118:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 119, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "valid", "observations": [{"evidence_ids": ["false_confidence:119:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:119:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 120, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:120:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:120:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 121, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:121:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:121:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 122, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:122:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:122:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 123, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:123:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:123:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 124, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:124:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:124:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 125, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:125:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:125:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 126, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:126:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:126:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 127, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:127:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:127:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 128, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:128:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:128:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 129, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:129:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:129:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 130, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:130:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:130:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 131, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:131:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:131:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 132, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:132:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:132:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 133, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:133:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:133:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 134, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:134:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:134:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 135, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:135:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:135:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 136, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:136:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:136:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 137, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:137:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:137:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 138, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:138:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:138:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 139, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:139:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:139:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 140, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:140:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:140:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 141, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:141:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:141:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 142, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:142:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:142:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 143, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:143:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:143:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 144, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:144:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:144:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 145, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:145:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:145:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 146, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:146:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:146:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 147, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:147:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:147:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 148, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:148:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:148:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 149, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:149:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:149:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 150, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:150:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:150:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 151, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:151:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:151:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 152, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:152:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:152:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 153, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:153:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:153:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 154, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:154:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:154:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 155, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:155:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:155:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 156, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:156:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:156:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 157, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:157:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:157:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 158, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:158:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:158:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 159, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:159:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:159:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 160, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:160:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:160:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 161, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:161:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:161:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 162, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:162:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:162:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 163, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:163:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:163:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 164, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:164:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:164:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 165, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:165:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:165:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 166, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:166:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:166:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 167, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:167:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:167:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 168, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:168:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:168:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 169, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:169:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:169:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 170, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:170:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:170:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 171, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:171:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:171:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 172, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:172:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:172:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 173, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:173:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:173:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 174, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:174:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:174:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 175, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:175:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:175:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 176, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:176:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:176:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 177, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:177:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:177:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 178, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:178:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:178:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 179, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:179:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:179:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 180, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:180:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:180:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 181, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:181:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:181:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 182, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:182:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:182:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 183, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:183:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:183:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 184, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:184:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:184:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 185, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:185:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:185:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 186, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:186:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:186:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 187, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:187:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:187:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 188, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:188:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:188:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 189, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:189:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:189:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 190, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:190:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:190:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 191, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:191:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:191:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 192, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:192:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:192:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 193, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:193:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:193:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 194, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:194:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:194:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 195, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:195:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:195:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 196, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:196:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:196:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 197, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:197:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:197:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 198, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:198:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:198:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 199, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:199:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:199:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 200, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:200:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:200:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 201, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:201:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:201:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 202, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:202:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:202:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 203, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:203:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:203:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 204, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:204:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:204:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 205, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:205:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:205:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 206, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:206:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:206:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 207, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:207:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:207:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 208, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:208:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:208:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 209, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:209:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:209:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 210, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:210:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:210:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 211, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:211:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:211:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 212, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:212:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:212:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 213, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:213:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:213:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 214, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:214:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:214:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 215, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:215:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:215:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 216, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:216:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:216:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 217, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:217:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:217:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 218, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:218:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:218:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 219, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:219:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:219:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 220, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:220:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:220:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 221, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:221:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:221:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 222, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:222:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:222:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 223, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:223:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:223:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 224, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:224:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:224:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 225, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:225:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:225:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 226, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:226:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:226:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 227, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:227:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:227:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 228, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:228:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:228:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 229, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:229:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:229:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 230, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:230:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:230:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 231, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:231:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:231:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 232, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:232:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:232:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 233, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:233:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:233:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 234, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:234:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:234:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 235, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:235:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:235:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 236, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:236:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:236:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 237, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:237:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:237:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 238, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "no_contact", "observations": [{"evidence_ids": ["false_confidence:238:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:238:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}
{"case": 239, "condition": "false_confidence", "decisions": {"fresh_retry": {"final": "proceed", "retries": 0}, "fsm": {"final": "proceed", "retries": 0}, "retry": {"final": "proceed", "retries": 0}, "vision": {"final": "proceed", "retries": 0}, "vt": {"final": "proceed", "retries": 0}}, "latent": "slip", "observations": [{"evidence_ids": ["false_confidence:239:0"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}, {"evidence_ids": ["false_confidence:239:1"], "overload": false, "slip_score": 0.05, "tactile_contact_confidence": 0.9, "timestamp_ns": 990000000, "vision_confidence": 0.95}]}


==> anc/evidence/stress_runs/stress_dnry6hfs/summary.json <==
{
  "seed": 20260917,
  "synthetic": true,
  "hardware_commands": 0,
  "cases": 1200,
  "policy_evaluations": 6000,
  "fsm_vt_disagreements": 0,
  "freshness_bound_ms": 100,
  "noise_sigma": 0.2,
  "dropout_probability": 0.35,
  "summary": {
    "clean": {
      "vision": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "vt": {
        "invalid_proceed": 0,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "retry": {
        "invalid_proceed": 0,
        "valid_denied": 0,
        "retries": 120,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fsm": {
        "invalid_proceed": 0,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fresh_retry": {
        "invalid_proceed": 0,
        "valid_denied": 0,
        "retries": 120,
        "invalid_n": 120,
        "valid_n": 120
      }
    },
    "noise": {
      "vision": {
        "invalid_proceed": 97,
        "valid_denied": 31,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "vt": {
        "invalid_proceed": 5,
        "valid_denied": 57,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "retry": {
        "invalid_proceed": 7,
        "valid_denied": 18,
        "retries": 172,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fsm": {
        "invalid_proceed": 5,
        "valid_denied": 57,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fresh_retry": {
        "invalid_proceed": 7,
        "valid_denied": 18,
        "retries": 172,
        "invalid_n": 120,
        "valid_n": 120
      }
    },
    "dropout": {
      "vision": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "vt": {
        "invalid_proceed": 0,
        "valid_denied": 42,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "retry": {
        "invalid_proceed": 0,
        "valid_denied": 18,
        "retries": 162,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fsm": {
        "invalid_proceed": 0,
        "valid_denied": 42,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fresh_retry": {
        "invalid_proceed": 0,
        "valid_denied": 18,
        "retries": 162,
        "invalid_n": 120,
        "valid_n": 120
      }
    },
    "stale": {
      "vision": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "vt": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "retry": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fsm": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fresh_retry": {
        "invalid_proceed": 0,
        "valid_denied": 120,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      }
    },
    "false_confidence": {
      "vision": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "vt": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "retry": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fsm": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      },
      "fresh_retry": {
        "invalid_proceed": 120,
        "valid_denied": 0,
        "retries": 0,
        "invalid_n": 120,
        "valid_n": 120
      }
    }
  },
  "script_sha256": "5782827d831dda4be69eb47146fa22d2d395f50e4de63ef44ba1167d9974ee58"
}


==> anc/evidence/verification_rerun.json <==
{
  "cases_evaluated": 1600,
  "claim_boundary": "Verifies implementation invariants on the declared finite grid only; it does not establish physical safety, sensing accuracy, or task performance.",
  "evidence_class": "software_verification_only",
  "hardware_commands_issued": 0,
  "passed": true,
  "verification": "bounded_exhaustive_gate_input_grid_v0",
  "violations": []
}


==> anc/reproduce_software.py <==
"""Rerun inspected, standard-library-only software; never access hardware."""
from pathlib import Path
import json
import sys
import tempfile

root = Path(__file__).resolve().parent
sys.path.insert(0, str(root / 'evidence' / 'remote'))
from pier_execution.verification import verify_input_grid
from pier_execution.simulation import run_campaign
from pier_execution.demo_trace import generate_demo_trace

parent = root / 'evidence' / 'reproductions'
parent.mkdir(exist_ok=True)
dest = Path(tempfile.mkdtemp(prefix='software_', dir=parent))
grid = verify_input_grid()
campaign = run_campaign()
trace = generate_demo_trace(dest / 'trace.jsonl')
for name, value in [('verification', grid), ('fault_campaign', campaign), ('trace_summary', trace)]:
    with (dest / (name + '.json')).open('x') as stream:
        json.dump(value, stream, indent=2, sort_keys=True)
assert grid['cases_evaluated'] == 1600 and grid['passed']
assert len(campaign['records']) == 20
assert trace['decisions'] == ['retry', 'proceed', 'retry', 'proceed', 'safe_stop']
assert all(v['hardware_commands_issued'] == 0 for v in [grid, campaign, trace])
print(json.dumps({'output': str(dest), 'cases': 1600, 'violations': 0, 'hardware_commands': 0}, indent=2))


==> anc/stress_authorization.py <==
"""Software-only paired input-contract stress test; no hardware imports.
Synthetic parameters are design choices, not fitted sensor error models.
Each condition has 120 valid and 120 invalid latent states, two readings each.
All policies consume identical pre-generated readings. Never overwrites runs.
"""
from pathlib import Path
import sys,random,json,tempfile,hashlib
from dataclasses import asdict
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'evidence/remote'))
from pier_execution.gate import EvidenceGate
from pier_execution.models import GateObservation,VerificationMode,Decision
SEED=20260917
rng=random.Random(SEED); gate=EvidenceGate(); now=1_000_000_000
conditions=['clean','noise','dropout','stale','false_confidence']
modes=['vision','vt','retry','fsm','fresh_retry'];rows=[];summary={}
def fsm(o):
 return not o.overload and o.vision_confidence>=.70 and o.tactile_contact_confidence is not None and o.tactile_contact_confidence>=.65 and o.slip_score is not None and o.slip_score<=.35
def clip(x):return min(1.,max(0.,x))
for cond in conditions:
 summary[cond]={m:dict(invalid_proceed=0,valid_denied=0,retries=0,invalid_n=120,valid_n=120) for m in modes}
 for i in range(240):
  valid=i<120; kind='valid' if valid else ('no_contact' if i%2==0 else 'slip')
  obs=[]
  for j in range(2):
   v,c,s=.85,.85,.10
   if kind=='no_contact':c=.30
   if kind=='slip':s=.70
   if cond=='noise':v,c,s=[clip(x+rng.gauss(0,.20)) for x in (v,c,s)]
   if cond=='dropout' and rng.random()<.35:c=None;s=None
   if cond in ('stale','false_confidence'):v,c,s=.95,.90,.05
   age=500_000_000 if cond=='stale' else 10_000_000
   obs.append(GateObservation(now-age,v,c,s,False,(f'{cond}:{i}:{j}',)))
  decisions={}
  for m in modes:
   used=0
   if m=='fsm':allowed=fsm(obs[0]);decision='proceed' if allowed else 'safe_stop'
   elif m=='fresh_retry' and now-obs[0].timestamp_ns>100_000_000:allowed=False;decision='stale_stop'
   else:
    mode={'vision':VerificationMode.VISION_ONLY,'vt':VerificationMode.VISUAL_TACTILE,'retry':VerificationMode.VISUAL_TACTILE_RECOVERY,'fresh_retry':VerificationMode.VISUAL_TACTILE_RECOVERY}[m]
    out=gate.evaluate(mode,obs[0],retries_used=0)
    if out.decision==Decision.RETRY:
     used=1;out=gate.evaluate(mode,obs[1],retries_used=1)
    decision=out.decision.value;allowed=out.decision==Decision.PROCEED
   z=summary[cond][m];z['retries']+=used;z['invalid_proceed']+=int(not valid and allowed);z['valid_denied']+=int(valid and not allowed)
   decisions[m]={'final':decision,'retries':used}
  assert decisions['vt']['final']==decisions['fsm']['final']
  rows.append({'condition':cond,'case':i,'latent':kind,'observations':[asdict(o) for o in obs],'decisions':decisions})
# Minimal diagnostic assertions: show limits rather than optimizing outcomes.
assert summary['stale']['retry']['invalid_proceed']==120
assert summary['stale']['fresh_retry']['invalid_proceed']==0
assert summary['stale']['fresh_retry']['valid_denied']==120
assert summary['false_confidence']['fresh_retry']['invalid_proceed']==120
base=ROOT/'evidence/stress_runs';base.mkdir(exist_ok=True)
out=Path(tempfile.mkdtemp(prefix='stress_',dir=base))
(out/'cases.jsonl').write_text(''.join(json.dumps(r,sort_keys=True)+'\n' for r in rows))
report={'seed':SEED,'synthetic':True,'hardware_commands':0,'cases':len(rows),'policy_evaluations':len(rows)*len(modes),'fsm_vt_disagreements':0,'freshness_bound_ms':100,'noise_sigma':.20,'dropout_probability':.35,'summary':summary,'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
(out/'summary.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps({'directory':str(out),'report':report},indent=2))

